Resonant Raman scattering theory for Kitaev models and their Majorana fermion boundary modes

We study the inelastic light scattering response in two- (2D) and three-dimensional (3D) Kitaev spin-liquid models with \ms band structures in the symmetry classes BDI and D leading to protected gapless surface modes. We present a detailed calculation of the resonant Raman/Brillouin scattering vertex relevant to iridate and ruthenate compounds whose low-energy physics is believed to be proximate to these spin-liquid phases. In the symmetry class BDI, we find that while the resonant scattering on thin films can detect the gapless boundary modes of spin liquids, the non-resonant processes do not couple to them. For the symmetry class D, however, we find that the coupling between both types of light-scattering processes and the low-energy surface states is strongly suppressed. Additionally, we describe the effect of weak time-reversal symmetry breaking perturbations on the bulk Raman response of these systems.

==> anc/Kitaev_Couplings_Derivation_minimal3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    279163,       7328]
NotebookOptionsPosition[    267974,       6993]
NotebookOutlinePosition[    268394,       7010]
CellTagsIndexPosition[    268351,       7007]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Resonant Raman Terms For Kitaev Iridates",
 FontSize->24,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{3.655853380624831*^9}],

Cell["\<\
This notebook was written by Brent Perreault and is intended to go along with \
his papers that uses Resonant Raman in the Kitaev Model. Here we focus on the \
(near) ideal iridate structure to see at which orders the chiral three-spin \
terms that project into the zero flux sector appear.

Running the whole notebook takes my laptop ~20 mins, primarily due to the \
Simplify commands that are used before outputting results, and specifically \
the ones in the last section. There are time markers at every section and at \
a couple of slow spots indicating the number of seconds since the start \
(There are 4 sections, the first three sections run in 44 seconds, the last \
line takes ~15mins).
The operations of tensor multiplication are carefully optimized for efficient \
evaluation. In fact we use a homemade function for this\
\>", "Text",
 CellChangeTimes->{{3.656156127009576*^9, 3.656156397248351*^9}, {
  3.6561570110939465`*^9, 3.656157069200715*^9}, {3.656157100382533*^9, 
  3.6561571216786127`*^9}, {3.656158208485506*^9, 3.65615823605952*^9}, {
  3.656159284115551*^9, 3.6561593074620447`*^9}, {3.656159984090165*^9, 
  3.656160025813309*^9}, {3.656160502840209*^9, 3.6561605134208913`*^9}, {
  3.656160554188773*^9, 3.6561605841744814`*^9}, {3.6561606469432883`*^9, 
  3.656160647023346*^9}, {3.656242938457526*^9, 3.6562429385976257`*^9}, {
  3.6562429730461025`*^9, 3.65624299176012*^9}, {3.6571354502236347`*^9, 
  3.6571354639189396`*^9}, {3.665831229207922*^9, 3.6658312379110947`*^9}, {
  3.6738969474106026`*^9, 3.673896950615776*^9}}],

Cell[TextData[{
 "TensorMultiply[ A, B,",
 StyleBox[" ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", "1"], ",", 
       SubscriptBox["b", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", "2"], ",", 
       SubscriptBox["b", "2"]}], "}"}], ",", "..."}], "}"}], 
   TraditionalForm]]],
 " ]\n\tyields the tensor product of tensors A and B in the pairs  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", "i1"], ",", 
     SubscriptBox["b", "i2"]}], "}"}], TraditionalForm]]],
 " of slots.\n\t\n",
 StyleBox["based off of an answer by m_goldberg on question 77511 from azag0 \
on mathematica.stachexchange.com",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.655566033308385*^9, 3.6555662416709642`*^9}, {
  3.6555663771687183`*^9, 3.655566534530548*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TensorMultiply", "[", 
    RowBox[{"A_", ",", "B_", ",", "pairs_"}], "]"}], ":=", 
   RowBox[{"Activate", "@", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Inactive", "[", "TensorProduct", "]"}], "[", 
       RowBox[{"A", ",", "B"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "+", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"TensorRank", "[", "A", "]"}]}], "}"}]}], ")"}], "&"}], "/@",
        "pairs"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.655566273888327*^9, 3.6555662892354956`*^9}}],

Cell[CellGroupData[{

Cell["Initialization, Data, and Setup", "Section",
 CellChangeTimes->{{3.655852825421453*^9, 3.6558528401598897`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"start", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6561582452726984`*^9, 3.656158266849476*^9}, {
   3.656158320573346*^9, 3.656158330377917*^9}, {3.656158381236521*^9, 
   3.656158383458386*^9}, 3.6561584393049283`*^9}],

Cell[TextData[{
 "Using the Clebsch-Gordon coefficients and separately adding spin and \
orbital angular momenta, and then requiring anti-symmetry of the resulting \
(and initial) states leads to the following matrix mapping between the LS \
states of {S (1) ; P (3x3) ; D (5)}, where the numbering goes from higher \
angular momentum to lower, changing lz before sz,   to the basis of distinct \
ls product states given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], ")"}]}], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], ")"}], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], ")"}], "}"}], ","}], TraditionalForm]]],
 " ({9,3,3}) where the right spin\[CloseCurlyQuote]s angular momentum is \
counted downward before the left one."
}], "Text",
 CellChangeTimes->{{3.6532391389344664`*^9, 3.6532394468600683`*^9}, {
  3.653239732398304*^9, 3.6532397643889894`*^9}, {3.6536670931214256`*^9, 
  3.653667118015572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CG", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0"},
      {
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       SqrtBox[
        FractionBox["2", "3"]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0"},
      {
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       "0"}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.653239493090372*^9, 3.6532396920196114`*^9}, {
  3.653239773386442*^9, 3.653239787887457*^9}, {3.6536542748264246`*^9, 
  3.653654282469884*^9}, {3.6536775027132487`*^9, 3.6536775337624435`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CG", ".", 
   RowBox[{"Transpose", "[", "CG", "]"}]}], "\[Equal]", 
  RowBox[{"IdentityMatrix", "[", "15", "]"}]}]], "Input",
 CellChangeTimes->{{3.6536540754696608`*^9, 3.653654088523763*^9}, {
   3.653668452198386*^9, 3.653668462434472*^9}, 3.655851261421497*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6536540899358587`*^9, 3.6536542913358765`*^9, 
  3.6536684628327475`*^9, 3.6536775400288906`*^9, 3.6555460492101583`*^9, 
  3.6555521705253105`*^9, 3.655574774377112*^9, 3.655726240763936*^9, 
  3.6558512623111267`*^9, 3.6561587327519674`*^9, 3.656159030508529*^9, 
  3.6561591583566084`*^9, 3.656241380875966*^9, 3.6571005334069357`*^9, 
  3.6571078281034737`*^9, 3.657122675401683*^9, 3.657124006321848*^9, 
  3.6571244550209713`*^9, 3.6571245497776995`*^9, 3.6571246279560385`*^9, 
  3.6658263008954124`*^9, 3.6658268997725153`*^9, 3.6658275909232264`*^9, 
  3.665828377606713*^9, 3.6658287069439783`*^9, 3.665829267088109*^9, 
  3.665829683453063*^9}]
}, Open  ]],

Cell["\<\
From the J basis to the lm basis (diagonalizes the 1-particle Kanamori \
Hamiltonian)\
\>", "Text",
 CellChangeTimes->{{3.6558512980514927`*^9, 3.655851299058182*^9}, {
  3.6558513818310213`*^9, 3.6558514147298613`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"JJ2", "=", 
   RowBox[{"ConjugateTranspose", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0", "0", "0"},
       {
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         SqrtBox[
          FractionBox["1", "3"]]}], "0", "0", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         SqrtBox[
          FractionBox["2", "3"]]}], "0", "0"},
       {"0", 
        SqrtBox[
         FractionBox["2", "3"]], "0", "0", 
        SqrtBox[
         FractionBox["1", "3"]], "0"},
       {
        SqrtBox[
         FractionBox["2", "3"]], "0", "0", 
        RowBox[{"-", 
         SqrtBox[
          FractionBox["1", "3"]]}], "0", "0"},
       {"0", 
        RowBox[{"\[ImaginaryI]", 
         SqrtBox[
          FractionBox["1", "3"]]}], "0", "0", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         SqrtBox[
          FractionBox["2", "3"]]}], "0"},
       {"0", "0", "0", "0", "0", "1"}
      }], "\[NoBreak]", ")"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6536654777565875`*^9, 3.653665485128247*^9}, {
   3.6536655161340294`*^9, 3.653665624001566*^9}, {3.6536656566355696`*^9, 
   3.6536656649506035`*^9}, {3.6536656984742584`*^9, 3.653665750728075*^9}, 
   3.653665811916091*^9, 3.653665856532812*^9, 3.6536659758603287`*^9, {
   3.65366603490475*^9, 3.6536660614959774`*^9}, {3.653724996123334*^9, 
   3.6537250013836923`*^9}, {3.653725169788069*^9, 3.653725176988592*^9}, {
   3.653725549127308*^9, 3.653725552459535*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"JJ2", ".", 
   RowBox[{"ConjugateTranspose", "[", "JJ2", "]"}]}], "\[Equal]", 
  RowBox[{"IdentityMatrix", "[", "6", "]"}]}]], "Input",
 CellChangeTimes->{{3.6536660765457883`*^9, 3.653666077613557*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6536660785431995`*^9, 3.6537256170562487`*^9, 
  3.6555460492414293`*^9, 3.655552170556562*^9, 3.655574774408365*^9, 
  3.655726240795207*^9, 3.6561587327859893`*^9, 3.6561590305405517`*^9, 
  3.6561591583876123`*^9, 3.6562413809020076`*^9, 3.657100533431072*^9, 
  3.6571078281190996`*^9, 3.6571226754266996`*^9, 3.65712400633986*^9, 
  3.657124455049991*^9, 3.657124549803718*^9, 3.6571246279970675`*^9, 
  3.665826300923417*^9, 3.6658268997965193`*^9, 3.6658275909567475`*^9, 
  3.6658283776387143`*^9, 3.6658287069739995`*^9, 3.6658292671171293`*^9, 
  3.66582968348909*^9}]
}, Open  ]],

Cell["from the XYZ basis to lm        [with {up,down} blocks]", "Text",
 CellChangeTimes->{{3.6532409442983284`*^9, 3.653240952253169*^9}, {
  3.653241038488372*^9, 3.6532410546385956`*^9}, {3.655851281613797*^9, 
  3.6558512875629735`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Conjugate", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         SqrtBox["2"]], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {"0", "0", "\[ImaginaryI]", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", "0", "\[ImaginaryI]"},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0"}
      }], "\[NoBreak]", ")"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6532409666376305`*^9, 3.653241015668608*^9}, {
  3.6532410684894447`*^9, 3.653241084598796*^9}, {3.6537247383400574`*^9, 
  3.653724743812431*^9}, {3.6537257216466026`*^9, 3.653725729607554*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.65208312116158*^9, 3.65208312123063*^9}, {
  3.6558514320340805`*^9, 3.6558514337102685`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"t1", "\[Element]", "Reals"}], "&&", 
   RowBox[{"t2", "\[Element]", "Reals"}], "&&", 
   RowBox[{"t3", "\[Element]", "Reals"}], "&&", 
   RowBox[{"t4", "\[Element]", "Reals"}], "&&", 
   RowBox[{"ta", "\[Element]", "Reals"}], "&&", 
   RowBox[{"ts", "\[Element]", "Reals"}]}]}]], "Input",
 CellChangeTimes->{{3.6536681895647054`*^9, 3.6536682068219337`*^9}, 
   3.6536682384031477`*^9, {3.6537235952877884`*^9, 3.653723615390624*^9}, {
   3.653749748786058*^9, 3.6537497550766697`*^9}, {3.6658286812364073`*^9, 
   3.6658286941325784`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "\[Element]", "Reals"}], "&&", 
  RowBox[{"t2", "\[Element]", "Reals"}], "&&", 
  RowBox[{"t3", "\[Element]", "Reals"}], "&&", 
  RowBox[{"t4", "\[Element]", "Reals"}], "&&", 
  RowBox[{"ta", "\[Element]", "Reals"}], "&&", 
  RowBox[{"ts", "\[Element]", "Reals"}]}]], "Output",
 CellChangeTimes->{
  3.6536682391276345`*^9, 3.653668548980198*^9, 3.653671457009677*^9, 
   3.653672052668565*^9, 3.6536775792850647`*^9, 3.653677626799528*^9, 
   3.6537236169547296`*^9, 3.653749755979313*^9, 3.6555460492726583`*^9, {
   3.65555214764431*^9, 3.6555521705878124`*^9}, 3.6555747744552383`*^9, 
   3.655726240842065*^9, 3.6561587328370256`*^9, 3.6561590305850735`*^9, 
   3.6561591584446535`*^9, 3.6562413809610424`*^9, 3.6571005335094137`*^9, 
   3.6571078282047777`*^9, 3.6571226754777365`*^9, 3.6571240063648777`*^9, 
   3.6571244551010275`*^9, 3.6571245498447475`*^9, 3.65712462805711*^9, 
   3.6658263009634185`*^9, 3.6658268998485217`*^9, 3.665827591016698*^9, 
   3.6658283776979*^9, 3.6658287070390463`*^9, 3.665829267170168*^9, 
   3.665829683549133*^9}]
}, Open  ]],

Cell["Hopping matrix T in the X = zy, Y = xz, Z = xy basis.", "Text",
 CellChangeTimes->{{3.6520831261728325`*^9, 3.652083157573099*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tz", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"t1", "t2", "t4", "0", "0", "0"},
      {"t2", "t1", "t4", "0", "0", "0"},
      {"t4", "t4", "t3", "0", "0", "0"},
      {"0", "0", "0", "t1", "t2", "t4"},
      {"0", "0", "0", "t2", "t1", "t4"},
      {"0", "0", "0", "t4", "t4", "t3"}
     }], "\[NoBreak]", ")"}]}], ";", 
  RowBox[{"Ty", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"t1", "t4", "t2", "0", "0", "0"},
      {"t4", "t3", "t4", "0", "0", "0"},
      {"t2", "t4", "t1", "0", "0", "0"},
      {"0", "0", "0", "t1", "t4", "t2"},
      {"0", "0", "0", "t4", "t3", "t4"},
      {"0", "0", "0", "t2", "t4", "t1"}
     }], "\[NoBreak]", ")"}]}], ";", 
  RowBox[{"Tx", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"t3", "t4", "t4", "0", "0", "0"},
      {"t4", "t1", "t2", "0", "0", "0"},
      {"t4", "t2", "t1", "0", "0", "0"},
      {"0", "0", "0", "t3", "t4", "t4"},
      {"0", "0", "0", "t4", "t1", "t2"},
      {"0", "0", "0", "t4", "t2", "t1"}
     }], "\[NoBreak]", ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TLz", "=", 
   RowBox[{
    RowBox[{"L", ".", "Tz", ".", 
     RowBox[{"ConjugateTranspose", "[", "L", "]"}]}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"TJz", "=", 
   RowBox[{"JJ2", ".", "TLz", ".", 
    RowBox[{"Inverse", "[", "JJ2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TLx", "=", 
   RowBox[{
    RowBox[{"L", ".", "Tx", ".", 
     RowBox[{"ConjugateTranspose", "[", "L", "]"}]}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"TJx", "=", 
   RowBox[{"JJ2", ".", "TLx", ".", 
    RowBox[{"Inverse", "[", "JJ2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TLy", "=", 
   RowBox[{
    RowBox[{"L", ".", "Ty", ".", 
     RowBox[{"ConjugateTranspose", "[", "L", "]"}]}], "//", 
    "FullSimplify"}]}], ";", " ", 
  RowBox[{"TJy", "=", 
   RowBox[{"JJ2", ".", "TLy", ".", 
    RowBox[{"Inverse", "[", "JJ2", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.652083196993732*^9, 3.6520832141932755`*^9}, {
  3.652087102331357*^9, 3.6520871024674597`*^9}, {3.652087177755423*^9, 
  3.652087188769226*^9}, {3.652536302663317*^9, 3.6525363712241454`*^9}, {
  3.6536648586310234`*^9, 3.653664893879565*^9}, {3.65372335470895*^9, 
  3.653723393377364*^9}, {3.6537234413328743`*^9, 3.653723474359133*^9}, {
  3.653749650153586*^9, 3.653749671281892*^9}, {3.6558514683737206`*^9, 
  3.6558515146915*^9}, {3.656155409156548*^9, 3.6561554262512455`*^9}}],

Cell[TextData[{
 "Note that there is not hopping from low energy subspace to low energy \
subspace with just t2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["J", "eff"], "=", 
     RowBox[{"1", "/", "2"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is the first two rows/columns)"
}], "Text",
 CellChangeTimes->{{3.6558516002545137`*^9, 3.6558516504820333`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TJz", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t1", "\[Rule]", "0"}], ",", 
     RowBox[{"t3", "\[Rule]", "0"}], ",", 
     RowBox[{"t4", "\[Rule]", "0"}]}], "}"}]}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.655851557315956*^9, 3.655851585888801*^9}, 
   3.6561554309205494`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox[
        FractionBox["2", "3"]], " ", "t2"}]},
     {"0", "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["2", "3"]], " ", "t2"}], "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox[
        FractionBox["2", "3"]], " ", "t2"}], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "t2"}], 
        SqrtBox["3"]]}], "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "t2"}], 
       SqrtBox["3"]]},
     {"0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "t2"}], 
       SqrtBox["3"]], "0", "0", "0"},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["2", "3"]], " ", "t2"}], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "t2"}], 
        SqrtBox["3"]]}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.655851586381131*^9, 3.656158733105215*^9, 
  3.656159030780713*^9, 3.656159158638805*^9, 3.6562413812522564`*^9, 
  3.6571005338767433`*^9, 3.657107828506593*^9, 3.657122675849*^9, 
  3.6571240065670233`*^9, 3.657124455394236*^9, 3.6571245500428877`*^9, 
  3.6571246286105022`*^9, 3.665826301195433*^9, 3.665826900084538*^9, 
  3.6658275912097416`*^9, 3.665828377905486*^9, 3.66582870724219*^9, 
  3.665829267391325*^9, 3.6658296837472734`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.65580864283624*^9, 3.6558086450706987`*^9}}],

Cell["\<\
This maps the indices for 1-particle products states into indices for \
2-particle (anti-symmetrized) states\
\>", "Text",
 CellChangeTimes->{{3.6558516692710085`*^9, 3.65585177181102*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "6"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "4"}], "]"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "5"}], "]"}], "]"}], "=", "2"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"5", ",", "1"}], "]"}], "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "6"}], "]"}], "]"}], "=", "3"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"6", ",", "1"}], "]"}], "]"}], "=", "3"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "4"}], "]"}], "]"}], "=", "4"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "2"}], "]"}], "]"}], "=", "4"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "5"}], "]"}], "]"}], "=", "5"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"5", ",", "2"}], "]"}], "]"}], "=", "5"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "6"}], "]"}], "]"}], "=", "6"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"6", ",", "2"}], "]"}], "]"}], "=", "6"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "4"}], "]"}], "]"}], "=", "7"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "3"}], "]"}], "]"}], "=", "7"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "5"}], "]"}], "]"}], "=", "8"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"5", ",", "3"}], "]"}], "]"}], "=", "8"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "6"}], "]"}], "]"}], "=", "9"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"6", ",", "3"}], "]"}], "]"}], "=", "9"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], "=", "10"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "=", "10"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "3"}], "]"}], "]"}], "=", "11"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "1"}], "]"}], "]"}], "=", "11"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "3"}], "]"}], "]"}], "=", "12"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "2"}], "]"}], "]"}], "=", "12"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "5"}], "]"}], "]"}], "=", "13"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"5", ",", "4"}], "]"}], "]"}], "=", "13"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "6"}], "]"}], "]"}], "=", "14"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"6", ",", "4"}], "]"}], "]"}], "=", "14"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"5", ",", "6"}], "]"}], "]"}], "=", "15"}], ";", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"[", 
     RowBox[{"6", ",", "5"}], "]"}], "]"}], "=", "15"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"m", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.6532425012155933`*^9, 3.653242503541998*^9}, {
   3.6532427935840535`*^9, 3.653243064396263*^9}, 3.653243106298956*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "10", "11", "1", "2", "3"},
     {"10", "0", "12", "4", "5", "6"},
     {"11", "12", "0", "7", "8", "9"},
     {"1", "4", "7", "0", "13", "14"},
     {"2", "5", "8", "13", "0", "15"},
     {"3", "6", "9", "14", "15", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.653243107393561*^9, 3.6536508126330953`*^9, 
  3.6536641378546124`*^9, 3.6555460495070353`*^9, 3.6555521706719637`*^9, 
  3.6555747746611214`*^9, 3.6557262410885897`*^9, 3.656158733179289*^9, 
  3.6561590308337526`*^9, 3.6561591587108383`*^9, 3.656241381314296*^9, 
  3.657100533924203*^9, 3.6571078285662813`*^9, 3.6571226759340625`*^9, 
  3.6571240066110544`*^9, 3.657124455462285*^9, 3.657124550095926*^9, 
  3.6571246287506027`*^9, 3.665826301251439*^9, 3.6658269001365414`*^9, 
  3.66582759126175*^9, 3.6658283779574943`*^9, 3.6658287073092375`*^9, 
  3.665829267461393*^9, 3.6658296838053155`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.653242247385721*^9, 3.6558517801719403`*^9}],

Cell["Pauli Matrices", "Text",
 CellChangeTimes->{{3.655851786663533*^9, 3.655851788640773*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigma", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigma", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "1"},
      {"1", "0"}
     }], "\[NoBreak]", ")"}]}], ";", 
  RowBox[{
   RowBox[{"sigma", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", 
       RowBox[{"-", "\[ImaginaryI]"}]},
      {"\[ImaginaryI]", "0"}
     }], "\[NoBreak]", ")"}]}], ";", 
  RowBox[{
   RowBox[{"sigma", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     }], "\[NoBreak]", ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TensorDimensions", "[", "sigma", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "/@", "sigma"}]}], "Input",
 CellChangeTimes->{{3.653478462025091*^9, 3.653478465083352*^9}, {
  3.6558127971020517`*^9, 3.655812800464183*^9}, {3.655851796305668*^9, 
  3.6558518426474247`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.655851815200996*^9, 3.655851843606601*^9}, 
   3.656158733226304*^9, 3.656159030867778*^9, 3.6561591587598753`*^9, 
   3.656241384523548*^9, 3.657100533955454*^9, 3.657107828613157*^9, 
   3.6571226761502132`*^9, 3.657124006641074*^9, 3.6571244555083165`*^9, 
   3.6571245501319513`*^9, 3.65712462907283*^9, 3.6658263012714396`*^9, 
   3.665826900176544*^9, 3.665827591305747*^9, 3.665828377993492*^9, 
   3.665828707340263*^9, 3.665829267509412*^9, 3.665829683843341*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1"},
       {"1", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "\[ImaginaryI]"}]},
       {"\[ImaginaryI]", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.655851815200996*^9, 3.655851843606601*^9}, 
   3.656158733226304*^9, 3.656159030867778*^9, 3.6561591587598753`*^9, 
   3.656241384523548*^9, 3.657100533955454*^9, 3.657107828613157*^9, 
   3.6571226761502132`*^9, 3.657124006641074*^9, 3.6571244555083165`*^9, 
   3.6571245501319513`*^9, 3.65712462907283*^9, 3.6658263012714396`*^9, 
   3.665826900176544*^9, 3.665827591305747*^9, 3.665828377993492*^9, 
   3.665828707340263*^9, 3.665829267509412*^9, 3.665829683851347*^9}]
}, Open  ]],

Cell["\<\
Low-energy Pauli tensors in 6x6 form and a 3x3 LeviCivita to convert two \
same-site spins to one\
\>", "Text",
 CellChangeTimes->{{3.655854428086887*^9, 3.65585447510393*^9}, {
  3.656149974294363*^9, 3.6561499797087345`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigma6", "=", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", "1"},
       {"0", "0"},
       {"0", "0"},
       {"0", "0"},
       {"0", "0"}
      }], "\[NoBreak]", ")"}], ".", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{"sigma", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}], ".", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0"}
      }], "\[NoBreak]", ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]\[Epsilon]", "=", 
   RowBox[{"LeviCivitaTensor", "[", "3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6556369726138344`*^9, 3.655637069443622*^9}, {
  3.6556372089131575`*^9, 3.655637216302648*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.656157699182943*^9, 3.6561576993790836`*^9}}],

Cell["\<\
The eigenergies of the 2-particle states, and the diagonal Hamiltonian matrix\
\>", "Text",
 CellChangeTimes->{{3.6558518608557653`*^9, 3.6558518942095537`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "J", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Et", "=", 
    RowBox[{"(", 
     RowBox[{"U", "-", 
      RowBox[{"3", "J"}]}], ")"}]}], ";", " ", 
   RowBox[{"Es", " ", "=", 
    RowBox[{"(", 
     RowBox[{"U", "-", "J"}], ")"}]}], ";", " ", 
   RowBox[{"Ed", " ", "=", 
    RowBox[{"(", " ", 
     RowBox[{"U", "+", 
      RowBox[{"2", "J"}]}], ")"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HintM", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
     "Ed", ",", "Et", ",", "Et", ",", "Et", ",", "Et", ",", "Et", ",", "Et", 
      ",", "Et", ",", "Et", ",", "Et", ",", "Es", ",", "Es", ",", "Es", ",", 
      "Es", ",", "Es"}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6534785383189416`*^9, 3.6534785516423573`*^9}, {
  3.6536506800399942`*^9, 3.6536507233722343`*^9}, {3.6536507605517116`*^9, 
  3.653650774909534*^9}, {3.6536545069331827`*^9, 3.6536545351592474`*^9}, {
  3.6536590227376246`*^9, 3.6536590321612806`*^9}, {3.653666131816571*^9, 
  3.6536661464545336`*^9}, {3.6536665256375513`*^9, 3.6536665287977915`*^9}, {
  3.6536685223758745`*^9, 3.653668537421523*^9}, {3.653672418101116*^9, 
  3.6536724298844543`*^9}, {3.6537235341770425`*^9, 3.653723575334263*^9}, {
  3.6537449127322845`*^9, 3.653744915972434*^9}, {3.656157798242366*^9, 
  3.6561578358586397`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.653651006452874*^9, 3.6558518995813627`*^9}],

Cell["The Effective Hamiltonian in the lsxls -basis ", "Text",
 CellChangeTimes->{{3.6536510144525695`*^9, 3.6536510405627728`*^9}, {
  3.6536513890673604`*^9, 3.653651391759597*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Heff", "=", 
   RowBox[{"CG", ".", 
    RowBox[{"Inverse", "[", "HintM", "]"}], ".", 
    RowBox[{"ConjugateTranspose", "[", "CG", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CGI", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Inverse", "[", "CG", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.653650911626316*^9, 3.6536509302707167`*^9}, {
   3.6536509723410664`*^9, 3.653651008618405*^9}, {3.6536510544876976`*^9, 
   3.653651058083438*^9}, {3.655851947998276*^9, 3.6558519482944975`*^9}, 
   3.6558526134241734`*^9}],

Cell["\<\
The effective Hamiltonian is diagonal in the S and D parts but not in the P \
(triplet) parts\
\>", "Text",
 CellChangeTimes->{{3.653651078288409*^9, 3.653651131240328*^9}, 
   3.655545904083124*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.655568040589057*^9, 3.655568054656432*^9}}],

Cell["\<\
The 4-tensor in the 1-particle J basis for interaction of incoming a with \
b,bb and outgoing aa\
\>", "Text",
 CellChangeTimes->{{3.6555686032334747`*^9, 3.6555686061556244`*^9}, {
  3.6555687133907394`*^9, 3.6555687720848155`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "\[NotEqual]", "b"}], "&&", 
        RowBox[{"aa", "\[NotEqual]", "bb"}]}], ",", 
       RowBox[{
        RowBox[{"Heff", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"bb", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], "]"}], 
        RowBox[{"Sign", "[", 
         RowBox[{"a", "-", "b"}], "]"}], 
        RowBox[{"Sign", "[", 
         RowBox[{"bb", "-", "aa"}], "]"}]}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"bb", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6555680606956444`*^9, 3.655568063929536*^9}, {
  3.655568131528981*^9, 3.6555681320602064`*^9}, {3.655568208658939*^9, 
  3.6555683296168013`*^9}, {3.6555683654884973`*^9, 3.655568414322502*^9}, {
  3.655568758616183*^9, 3.6555687636941423`*^9}, {3.6555708531747046`*^9, 
  3.6555708557917686`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6555753384435086`*^9, 3.6555753399500413`*^9}}],

Cell["\<\
Change bases so that the indices are in the J basis (it comes out with order \
a, aa, b, bb)\
\>", "Text",
 CellChangeTimes->{{3.6555696211414895`*^9, 3.655569643760661*^9}, {
  3.655569787578621*^9, 3.655569797684648*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JJ2I", "=", 
   RowBox[{"ConjugateTranspose", "[", "JJ2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MJ", "=", 
   RowBox[{"TensorMultiply", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "JJ2I", "]"}], ",", "JJ2I"}], "]"}], ",", 
     RowBox[{
      RowBox[{"ConjugateTranspose", "[", "JJ2I", "]"}], ".", "M", ".", 
      "JJ2I"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6555709713600435`*^9, 3.655571013572658*^9}, {
  3.6555716029994235`*^9, 3.655571619100686*^9}, {3.655571731799181*^9, 
  3.6555717556724477`*^9}, {3.6561588236068983`*^9, 3.6561588302956457`*^9}, {
  3.6561588964245524`*^9, 3.6561589238044453`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TensorDimensions", "[", "MJ", "]"}]], "Input",
 CellChangeTimes->{{3.655852040479658*^9, 3.6558520459370785`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{3.656159031006872*^9, 3.656159158924092*^9, 
  3.6562413848796663`*^9, 3.6571005341968274`*^9, 3.6571078288319097`*^9, 
  3.6571226763563595`*^9, 3.6571240067811933`*^9, 3.657124455734477*^9, 
  3.6571245502760687`*^9, 3.65712462946611*^9, 3.6658263014354706`*^9, 
  3.665826900340576*^9, 3.665827591457779*^9, 3.6658283781415052`*^9, 
  3.6658287075317373`*^9, 3.6658292676980476`*^9, 3.665829684047511*^9}]
}, Open  ]],

Cell["\<\
Tensor with sigma_{b,bb}^mu to convert the local fermion to a (low-energy) \
spin\
\>", "Text",
 CellChangeTimes->{{3.6555697528909626`*^9, 3.6555697767647047`*^9}, {
  3.65585206027345*^9, 3.6558520638038883`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MM", "=", 
   RowBox[{"-", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"TensorProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"TensorTranspose", "[", 
            RowBox[{"MJ", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]}], "]"}], 
           "[", 
           RowBox[{"[", 
            RowBox[{"b", ",", "bb"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"TensorTranspose", "[", 
            RowBox[{"sigma", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"bb", ",", "b"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"bb", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6555684225566826`*^9, 3.655568527192415*^9}, {
   3.655568560417681*^9, 3.6555685633732486`*^9}, {3.655568636908654*^9, 
   3.655568671605507*^9}, {3.6555688024362874`*^9, 3.655568822487771*^9}, {
   3.655568859958021*^9, 3.655569055478073*^9}, {3.6555692472595005`*^9, 
   3.6555692735094705`*^9}, {3.6555694369987097`*^9, 3.655569449691021*^9}, {
   3.6555694988500853`*^9, 3.6555696035690055`*^9}, {3.6555696550281463`*^9, 
   3.65556973352159*^9}, {3.655569821106663*^9, 3.6555698247428384`*^9}, 
   3.655569884240904*^9, {3.655571032146392*^9, 3.6555710325838428`*^9}, {
   3.655812753416122*^9, 3.655812759639678*^9}, {3.6558129258570323`*^9, 
   3.655812935221449*^9}, {3.6561778399391236`*^9, 3.6561778683837996`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TensorDimensions", "[", "MM", "]"}]], "Input",
 CellChangeTimes->{{3.6558520501410556`*^9, 3.6558520674164505`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "3", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{3.6561590310408974`*^9, 3.656159158974129*^9, 
  3.656241384918637*^9, 3.6571005343780403`*^9, 3.657107828894411*^9, 
  3.6571226764073963`*^9, 3.657124006806193*^9, 3.657124455791518*^9, 
  3.6571245503100777`*^9, 3.657124629545166*^9, 3.6658263014801955`*^9, 
  3.665826900384579*^9, 3.665827591496834*^9, 3.6658283781775055`*^9, 
  3.665828707594768*^9, 3.665829267754115*^9, 3.665829684091543*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6561577842927313`*^9, 3.6561577846529865`*^9}}],

Cell["\<\
Another interaction tensor, MM2, for spin interaction on a single site with a \
holon hop elsewhere in the middle that keeps the excited electron on the same \
site for two hops\
\>", "Text",
 CellChangeTimes->{{3.655636635255987*^9, 3.6556366944561405`*^9}, {
  3.656149526579974*^9, 3.6561496086019993`*^9}, {3.656154680280755*^9, 
  3.6561546831948175`*^9}, {3.6561577160172987`*^9, 3.656157716558673*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Heff2", "=", 
   RowBox[{"CG", ".", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Inverse", "[", "HintM", "]"}], ")"}], "2"], ".", 
    RowBox[{"ConjugateTranspose", "[", "CG", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M22", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "\[NotEqual]", "b"}], "&&", 
        RowBox[{"aa", "\[NotEqual]", "bb"}]}], ",", 
       RowBox[{
        RowBox[{"Heff2", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"bb", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], "]"}], 
        RowBox[{"Sign", "[", 
         RowBox[{"a", "-", "b"}], "]"}], 
        RowBox[{"Sign", "[", 
         RowBox[{"bb", "-", "aa"}], "]"}]}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"bb", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MJ2", "=", 
   RowBox[{"TensorMultiply", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "JJ2I", "]"}], ",", "JJ2I"}], "]"}], ",", 
     RowBox[{
      RowBox[{"ConjugateTranspose", "[", "JJ2I", "]"}], ".", "M22", ".", 
      "JJ2I"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM2", "=", 
   RowBox[{"-", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"TensorProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"TensorTranspose", "[", 
            RowBox[{"MJ2", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]}], "]"}], 
           "[", 
           RowBox[{"[", 
            RowBox[{"b", ",", "bb"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"TensorTranspose", "[", 
            RowBox[{"sigma", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"bb", ",", "b"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"bb", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6555680606956444`*^9, 3.655568063929536*^9}, {
  3.655568131528981*^9, 3.6555681320602064`*^9}, {3.655568208658939*^9, 
  3.6555683296168013`*^9}, {3.6555683654884973`*^9, 3.655568414322502*^9}, {
  3.655568758616183*^9, 3.6555687636941423`*^9}, {3.6555708531747046`*^9, 
  3.6555708557917686`*^9}, {3.655636743571822*^9, 3.65563676624629*^9}, {
  3.656157729620053*^9, 3.65615773553994*^9}, {3.6561589886384535`*^9, 
  3.656159001203349*^9}, {3.656177850381519*^9, 3.6561778728568277`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SessionTime", "[", "]"}], "-", "start"}]], "Input",
 CellChangeTimes->{{3.656158285216304*^9, 3.6561582896094255`*^9}, {
   3.6561583389415593`*^9, 3.6561583459775267`*^9}, {3.65615839485643*^9, 
   3.6561584018434076`*^9}, {3.656158445564194*^9, 3.656158452492098*^9}, {
   3.6561584850376544`*^9, 3.6561585120828342`*^9}, 3.656158600755845*^9}],

Cell[BoxData["0.7851046`7.045442519770265"], "Output",
 CellChangeTimes->{3.6561587358134813`*^9, 3.6561590311399813`*^9, 
  3.6561591590825877`*^9, 3.656241385028737*^9, 3.6571005344717903`*^9, 
  3.65710782916004*^9, 3.6571226765254793`*^9, 3.6571240068902707`*^9, 
  3.6571244560617294`*^9, 3.6571245504091473`*^9, 3.657124630103241*^9, 
  3.6658263015887733`*^9, 3.6658269004805765`*^9, 3.6658275916009083`*^9, 
  3.665828378273512*^9, 3.6658287077053432`*^9, 3.66582926786969*^9, 
  3.6658296842001224`*^9}]
}, Open  ]]
}, Open  ]],

Cell["Exchange parameters for the 2-hop processes ", "Section",
 CellChangeTimes->{{3.6558528997485533`*^9, 3.6558529360981903`*^9}}],

Cell[CellGroupData[{

Cell["(LF, or NN exchange)", "Subsubtitle",
 CellChangeTimes->{3.6558529449350505`*^9}],

Cell["We focus on a z-bond", "Text",
 CellChangeTimes->{{3.6558529589023533`*^9, 3.6558529765559435`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hz", "=", 
   RowBox[{"2", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"TensorProduct", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"TensorTranspose", "[", 
          RowBox[{"sigma", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"TensorTranspose", "[", 
          RowBox[{
           RowBox[{"TJz", ".", "MM", ".", "TJz"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6537264571936827`*^9, 3.653726466290307*^9}, {
   3.653726503392769*^9, 3.6537266149872108`*^9}, {3.6537267387947435`*^9, 
   3.653726757530198*^9}, {3.655568030753791*^9, 3.6555680310364695`*^9}, {
   3.655569086921153*^9, 3.655569087280534*^9}, {3.655569170882855*^9, 
   3.6555691923911266`*^9}, {3.65556931952076*^9, 3.6555693567947855`*^9}, 
   3.6555698974131403`*^9, {3.655569969914254*^9, 3.6555699725630827`*^9}, {
   3.655570035917497*^9, 3.6555700752979465`*^9}, {3.6555701779927454`*^9, 
   3.6555703809255114`*^9}, 3.655574080587611*^9, {3.655574204374832*^9, 
   3.6555742083631463`*^9}, {3.6555743019693108`*^9, 
   3.6555743036742487`*^9}, {3.655574365930642*^9, 3.6555743695753703`*^9}, {
   3.655574436458002*^9, 3.6555744414955134`*^9}, {3.6555744892138987`*^9, 
   3.655574534572095*^9}, {3.655574575586952*^9, 3.655574576940239*^9}, {
   3.6558073819131427`*^9, 3.655807421354888*^9}, {3.6558083121884046`*^9, 
   3.655808318439801*^9}, {3.6558090943041177`*^9, 3.6558090973060403`*^9}, {
   3.6558094208152914`*^9, 3.655809424554221*^9}, {3.655812992438748*^9, 
   3.6558129934971232`*^9}, {3.656155449217828*^9, 3.6561554505041127`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Jterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Hz", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
      RowBox[{"Hz", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "/", "2"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6537445205361214`*^9, 3.653744580193062*^9}, 
   3.6537448521811314`*^9, {3.653744958587638*^9, 3.6537449590990863`*^9}, {
   3.6537477439054255`*^9, 3.6537477455175714`*^9}, {3.655570461400031*^9, 
   3.6555704660608754`*^9}, {3.655809439742818*^9, 3.6558094406311345`*^9}, {
   3.6558129498235946`*^9, 3.6558129500110435`*^9}, {3.6558129988903875`*^9, 
   3.655812999171641*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["J", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["t1", "2"]}], "-", 
        RowBox[{"4", " ", "t1", " ", "t3"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t3", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["t4", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "J", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["t1", "2"]}], "+", 
        SuperscriptBox["t3", "2"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["t4", "2"]}]}], ")"}], " ", "U"}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"], " ", 
      SuperscriptBox["U", "2"]}]}], ")"}]}], 
  RowBox[{"9", " ", 
   RowBox[{"(", 
    RowBox[{"J", "-", "U"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "J"}], "-", "U"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "J"}], "+", "U"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.6537445727467785`*^9, 3.6537445804902725`*^9}, {
   3.6537449519831667`*^9, 3.6537449611054797`*^9}, 3.653747554088902*^9, 
   3.653747746638363*^9, 3.653749823160432*^9, 3.6555460515075717`*^9, 
   3.6555462698961535`*^9, 3.6555463944410353`*^9, 3.655552171352708*^9, 
   3.6555704830294394`*^9, 3.6555708075443735`*^9, 3.6555710424712567`*^9, 
   3.655571096135172*^9, 3.6555712037655*^9, 3.6555716417840743`*^9, 
   3.6555717802267895`*^9, 3.6555718175098333`*^9, {3.6555744497036657`*^9, 
   3.655574527520502*^9}, 3.655574735762925*^9, 3.655574776559471*^9, 
   3.6557262431292577`*^9, 3.6558075913370867`*^9, 3.655808344272334*^9, 
   3.655809454648142*^9, 3.6558128399687896`*^9, 3.6558129507141876`*^9, {
   3.655812995339506*^9, 3.6558130006313915`*^9}, 3.656158748633542*^9, 
   3.6561590315742736`*^9, 3.656159159708533*^9, 3.6562413854690304`*^9, 
   3.6571005350866833`*^9, 3.657107829875389*^9, 3.657122676994814*^9, 
   3.6571240073109727`*^9, 3.6571244564960175`*^9, 3.657124550873477*^9, 
   3.657124631114477*^9, 3.6658263025116434`*^9, 3.665826901051714*^9, 
   3.665827592176469*^9, 3.6658283788055487`*^9, 3.665828708328558*^9, 
   3.665829268429092*^9, 3.665829684968143*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Hz", "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "3"}], "]"}], "]"}], "-", "Jterm"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6537451692585745`*^9, 3.653745203721552*^9}, 
   3.655570468472694*^9, 3.655809442162372*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", "J", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t1", "-", "t3"}], ")"}], "2"], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"t2", "-", "t4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t4"}], ")"}]}]}], ")"}]}], 
   RowBox[{"9", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["J", "2"]}], "-", 
      RowBox[{"4", " ", "J", " ", "U"}], "+", 
      SuperscriptBox["U", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.6537452042209063`*^9, 3.653747559606393*^9, 3.653747753577739*^9, 
   3.653749823232483*^9, 3.6555460515561085`*^9, 3.6555462699117775`*^9, 
   3.6555463945035353`*^9, 3.655552171383954*^9, 3.6555704846910458`*^9, 
   3.655570808911522*^9, 3.655571056071764*^9, 3.6555710972708955`*^9, 
   3.6555712042655287`*^9, 3.6555716418934517`*^9, 3.655571780283241*^9, 
   3.655571817650463*^9, {3.655574452714743*^9, 3.6555745275673776`*^9}, 
   3.6555747395425205`*^9, 3.655574776621969*^9, 3.655726243166051*^9, 
   3.6558075914620857`*^9, 3.6558083444129596`*^9, 3.6558094547953653`*^9, {
   3.655812941878863*^9, 3.6558129528899565`*^9}, 3.6558130020865784`*^9, 
   3.6561590318134584`*^9, 3.6561591598275294`*^9, 3.6562413855691*^9, 
   3.6571005351822805`*^9, 3.657107830078516*^9, 3.657122677227993*^9, 
   3.6571240075331483`*^9, 3.6571244565980897`*^9, 3.6571245511066628`*^9, 
   3.657124631261583*^9, 3.665826302678681*^9, 3.665826901151721*^9, 
   3.6658275923485003`*^9, 3.6658283789198856`*^9, 3.665828708430616*^9, 
   3.6658292685291605`*^9, 3.6658296851052413`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]term", "=", 
  RowBox[{
   RowBox[{"Hz", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6537499418881464`*^9, 3.653749962568899*^9}, {
   3.655570471585375*^9, 3.655570471933487*^9}, 3.655809443884745*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", "J", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t1", " ", "t2"}], "-", 
      RowBox[{"2", " ", "t2", " ", "t3"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["t4", "2"]}]}], ")"}]}], 
   RowBox[{"9", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["J", "2"]}], "-", 
      RowBox[{"4", " ", "J", " ", "U"}], "+", 
      SuperscriptBox["U", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.653749962941146*^9, 3.6555460515681176`*^9, 3.655546269927425*^9, 
   3.6555463945035353`*^9, 3.6555521713996005`*^9, 3.6555704852128477`*^9, 
   3.6555708093550396`*^9, 3.6555710591095953`*^9, 3.6555710978012996`*^9, 
   3.655571204659031*^9, 3.6555716419871855`*^9, 3.6555717803220673`*^9, 
   3.655571817666088*^9, {3.6555744544571977`*^9, 3.655574527614253*^9}, 
   3.6555747429645877`*^9, 3.6555747766532207`*^9, 3.655726243181697*^9, 
   3.655806344373587*^9, 3.6558075914620857`*^9, 3.6558083444129596`*^9, 
   3.6558094548578653`*^9, 3.65581300313669*^9, 3.656159031874501*^9, 
   3.65615915988457*^9, 3.6562413856751814`*^9, 3.657100535238406*^9, 
   3.657107830219144*^9, 3.657122677294046*^9, 3.657124007588169*^9, 
   3.657124456675146*^9, 3.6571245511707087`*^9, 3.657124631328615*^9, 
   3.665826302734685*^9, 3.665826901211707*^9, 3.665827592404504*^9, 
   3.6658283789839315`*^9, 3.66582870849366*^9, 3.6658292685902042`*^9, 
   3.665829685182296*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]pterm", "=", 
  RowBox[{
   RowBox[{"Hz", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "3"}], "]"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.653749973392188*^9, 3.6537499800559163`*^9}, {
   3.655570475211722*^9, 3.655570475699787*^9}, 3.655809445695427*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "J", " ", 
   RowBox[{"(", 
    RowBox[{"t1", "-", 
     RowBox[{"3", " ", "t2"}], "-", "t3"}], ")"}], " ", "t4"}], 
  RowBox[{"9", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["J", "2"]}], "-", 
     RowBox[{"4", " ", "J", " ", "U"}], "+", 
     SuperscriptBox["U", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.6537499803811483`*^9, 3.6555460515776453`*^9, 3.6555462699506655`*^9, 
   3.6555463945347843`*^9, 3.6555521713996005`*^9, 3.6555704856626863`*^9, 
   3.6555708096519184`*^9, 3.655571067441801*^9, 3.655571111503922*^9, 
   3.6555712128412075`*^9, 3.6555716420653105`*^9, 3.6555717803437986`*^9, 
   3.655571817681714*^9, {3.655574456760054*^9, 3.6555745276298876`*^9}, 
   3.655574745364718*^9, 3.655574776668844*^9, 3.655726243212943*^9, 
   3.6558075914933376`*^9, 3.655808344444211*^9, 3.655809454917703*^9, 
   3.655813005001906*^9, 3.6561590319365454`*^9, 3.6561591599441147`*^9, 
   3.6562413857352176`*^9, 3.6571005352899933`*^9, 3.657107830312894*^9, 
   3.657122677360076*^9, 3.6571240076572156`*^9, 3.6571244567431936`*^9, 
   3.657124551236735*^9, 3.6571246313956614`*^9, 3.665826302786688*^9, 
   3.66582690127171*^9, 3.6658275924604874`*^9, 3.6658283790404863`*^9, 
   3.6658287085797267`*^9, 3.6658292686532526`*^9, 3.665829685253346*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"Jterm", ",", 
   RowBox[{"{", 
    RowBox[{"J", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6537500622402735`*^9, 3.6537500783597193`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["t1", "2"]}], "+", 
        RowBox[{"4", " ", "t1", " ", "t3"}], "+", 
        SuperscriptBox["t3", "2"]}], ")"}]}], 
     RowBox[{"9", " ", "U"}]]}], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["t1", "2"]}], "+", 
       RowBox[{"4", " ", "t1", " ", "t3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["t4", "2"]}]}], ")"}], " ", "J"}], 
    RowBox[{"9", " ", 
     SuperscriptBox["U", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "J", "]"}], "2"],
    SeriesData[$CellContext`J, 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`J, 0, {
   Rational[-4, 9] (4 $CellContext`t1^2 + 
     4 $CellContext`t1 $CellContext`t3 + $CellContext`t3^2)/$CellContext`U, 
    Rational[-8, 9] (2 $CellContext`t1^2 + 4 $CellContext`t1 $CellContext`t3 - 
     3 $CellContext`t4^2) $CellContext`U^(-2)}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.653750078741976*^9, 3.6555460516391125`*^9, 3.655546269979179*^9, 
   3.655546394566038*^9, 3.655552171415207*^9, 3.6555704857251854`*^9, 
   3.6555708096831694`*^9, 3.655571067582429*^9, 3.655571111575579*^9, 
   3.6555712129037066`*^9, 3.6555716421278095`*^9, 3.6555717803594236`*^9, 
   3.655571817712964*^9, 3.655574459394855*^9, {3.655574498880798*^9, 
   3.655574527661109*^9}, {3.655574747852855*^9, 3.6555747766844697`*^9}, 
   3.6557262432598205`*^9, 3.6558075915245886`*^9, 3.65580834447548*^9, 
   3.655809454937621*^9, 3.6558130187006254`*^9, 3.6561590319935713`*^9, 
   3.656159159978138*^9, 3.656241385788275*^9, 3.657100535415015*^9, 
   3.6571078303753953`*^9, 3.657122677401108*^9, 3.657124007694245*^9, 
   3.6571244567782183`*^9, 3.6571245512777643`*^9, 3.6571246314366903`*^9, 
   3.6658263028727016`*^9, 3.665826901311712*^9, 3.6658275924965115`*^9, 
   3.6658283790724936`*^9, 3.6658287086307583`*^9, 3.665829268695282*^9, 
   3.6658296852943754`*^9}]
}, Open  ]],

Cell["\<\
These all check out with 1310.7940v3.  Next I will check the symmetry related \
bonds just to make sure\
\>", "Text",
 CellChangeTimes->{{3.6555718584759035`*^9, 3.6555718711176634`*^9}, {
  3.6555748969385576`*^9, 3.6555749019990754`*^9}, {3.6558130882856345`*^9, 
  3.6558131042343283`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hx", "=", 
   RowBox[{"2", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"TensorProduct", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"TensorTranspose", "[", 
          RowBox[{"sigma", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"TensorTranspose", "[", 
          RowBox[{
           RowBox[{"TJx", ".", "MM", ".", "TJx"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6537264571936827`*^9, 3.653726466290307*^9}, {
   3.653726503392769*^9, 3.6537266149872108`*^9}, {3.6537267387947435`*^9, 
   3.653726757530198*^9}, {3.655568030753791*^9, 3.6555680310364695`*^9}, {
   3.655569086921153*^9, 3.655569087280534*^9}, {3.655569170882855*^9, 
   3.6555691923911266`*^9}, {3.65556931952076*^9, 3.6555693567947855`*^9}, 
   3.6555698974131403`*^9, {3.655569969914254*^9, 3.6555699725630827`*^9}, {
   3.655570035917497*^9, 3.6555700752979465`*^9}, {3.6555701779927454`*^9, 
   3.6555703809255114`*^9}, 3.655574080587611*^9, {3.655574204374832*^9, 
   3.6555742083631463`*^9}, {3.6555743019693108`*^9, 
   3.6555743036742487`*^9}, {3.655574365930642*^9, 3.6555743695753703`*^9}, {
   3.655574436458002*^9, 3.6555744414955134`*^9}, {3.6555744892138987`*^9, 
   3.655574534572095*^9}, {3.655574575586952*^9, 3.655574576940239*^9}, {
   3.6557576623349905`*^9, 3.6557576668680325`*^9}, 3.655805521191353*^9, {
   3.6558130272081146`*^9, 3.6558130282196627`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {"0", "1", "0"},
       {"1", "0", "0"}
      }], "\[NoBreak]", ")"}], ".", "Hx", ".", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {"0", "1", "0"},
       {"1", "0", "0"}
      }], "\[NoBreak]", ")"}]}], "-", "Hz"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.655852429658688*^9, 3.6558524856967287`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.655852467794264*^9, 3.6558524869386077`*^9}, 
   3.656159032704075*^9, 3.656159160910288*^9, 3.656241386545791*^9, 
   3.6571005362233696`*^9, 3.657107831260616*^9, 3.6571226782447014`*^9, 
   3.6571240084300566`*^9, 3.6571244576118097`*^9, 3.6571245523745446`*^9, 
   3.657124632270282*^9, 3.665826303860984*^9, 3.665826902123769*^9, 
   3.6658275932525434`*^9, 3.665828379752522*^9, 3.6658287096795206`*^9, 
   3.66582926963695*^9, 3.6658296862300415`*^9}]
}, Open  ]],

Cell["y-bond just for completion", "Text",
 CellChangeTimes->{{3.655805355455326*^9, 3.6558053615891514`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hy", "=", 
   RowBox[{"2", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"TensorProduct", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"TensorTranspose", "[", 
          RowBox[{"sigma", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"TensorTranspose", "[", 
          RowBox[{
           RowBox[{"TJy", ".", "MM", ".", "TJy"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6537264571936827`*^9, 3.653726466290307*^9}, {
   3.653726503392769*^9, 3.6537266149872108`*^9}, {3.6537267387947435`*^9, 
   3.653726757530198*^9}, {3.655568030753791*^9, 3.6555680310364695`*^9}, {
   3.655569086921153*^9, 3.655569087280534*^9}, {3.655569170882855*^9, 
   3.6555691923911266`*^9}, {3.65556931952076*^9, 3.6555693567947855`*^9}, 
   3.6555698974131403`*^9, {3.655569969914254*^9, 3.6555699725630827`*^9}, {
   3.655570035917497*^9, 3.6555700752979465`*^9}, {3.6555701779927454`*^9, 
   3.6555703809255114`*^9}, 3.655574080587611*^9, {3.655574204374832*^9, 
   3.6555742083631463`*^9}, {3.6555743019693108`*^9, 
   3.6555743036742487`*^9}, {3.655574365930642*^9, 3.6555743695753703`*^9}, {
   3.655574436458002*^9, 3.6555744414955134`*^9}, {3.6555744892138987`*^9, 
   3.655574534572095*^9}, {3.655574575586952*^9, 3.655574576940239*^9}, {
   3.6557576623349905`*^9, 3.6557576668680325`*^9}, {3.6558054271096096`*^9, 
   3.6558054329425926`*^9}, 3.655805620178506*^9, {3.6558130383197565`*^9, 
   3.6558130394927526`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "0", "1"},
       {"0", "1", "0"}
      }], "\[NoBreak]", ")"}], ".", "Hy", ".", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "0", "1"},
       {"0", "1", "0"}
      }], "\[NoBreak]", ")"}]}], "-", "Hz"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.655852523618451*^9, 3.655852549764849*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6558525519984293`*^9, 3.656159033718793*^9, 
  3.6561591620566015`*^9, 3.656241387664583*^9, 3.65710053728183*^9, 
  3.657107832166879*^9, 3.6571226794685707`*^9, 3.6571240095968847`*^9, 
  3.6571244586155224`*^9, 3.6571245535133514`*^9, 3.65712463352217*^9, 
  3.6658263047995424`*^9, 3.6658269031199627`*^9, 3.665827594492632*^9, 
  3.6658283806605864`*^9, 3.665828710698107*^9, 3.6658292706927004`*^9, 
  3.66582968707164*^9}]
}, Open  ]],

Cell["\<\
These all check out, as shown by the vanishing of the previous difference \
matrices.\
\>", "Text",
 CellChangeTimes->{{3.6558530022052364`*^9, 3.6558530147632437`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SessionTime", "[", "]"}], "-", "start"}]], "Input",
 CellChangeTimes->{{3.656158285216304*^9, 3.6561582896094255`*^9}, {
   3.6561583389415593`*^9, 3.6561583459775267`*^9}, {3.65615839485643*^9, 
   3.6561584018434076`*^9}, {3.656158445564194*^9, 3.656158452492098*^9}, {
   3.6561584850376544`*^9, 3.6561585120828342`*^9}, 3.656158600755845*^9}],

Cell[BoxData["3.6976337`7.718438884117536"], "Output",
 CellChangeTimes->{3.65615903375482*^9, 3.65615916208362*^9, 
  3.6562413876735897`*^9, 3.65710053728183*^9, 3.657107832166879*^9, 
  3.657122679554631*^9, 3.6571240096239023`*^9, 3.657124458665558*^9, 
  3.657124553556382*^9, 3.6571246335752087`*^9, 3.6658263048115273`*^9, 
  3.6658269031319456`*^9, 3.6658275945486345`*^9, 3.665828380676585*^9, 
  3.6658287107451625`*^9, 3.665829270737732*^9, 3.665829687109687*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["3-hop processes", "Section",
 CellChangeTimes->{{3.655853038553587*^9, 3.6558530423852987`*^9}}],

Cell["\<\
Next are 3-bond loops with three hops. One of the hops is along a second \
neighbor bond. We compute the case of a z-type NNN bond here (the other ones \
follow by symmetry)\
\>", "Text",
 CellChangeTimes->{{3.6555465046156073`*^9, 3.655546530214769*^9}, {
  3.65555034581488*^9, 3.6555503787801294`*^9}, {3.656150423814584*^9, 
  3.656150423907647*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.65585308326928*^9, 3.655853083795636*^9}}],

Cell["The hopping on a NNN y-bond", "Text",
 CellChangeTimes->{{3.6555737429962244`*^9, 3.655573751620574*^9}, {
  3.6558530701880054`*^9, 3.6558530716740813`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tz2", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "ts", "0", "0", "0", "0"},
      {
       RowBox[{"ts", "+", "ta"}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "ts", "0"},
      {"0", "0", "0", 
       RowBox[{"ts", "+", "ta"}], "0", "0"},
      {"0", "0", "0", "0", "0", "0"}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.653755974534074*^9, 3.653756038513937*^9}, {
  3.6555501389729905`*^9, 3.6555501731850433`*^9}, {3.6561503236951046`*^9, 
  3.656150347917053*^9}, {3.6561544560032034`*^9, 3.6561544572160606`*^9}, {
  3.6658261240613136`*^9, 3.665826138803341*^9}, {3.6658262152117133`*^9, 
  3.6658262394314413`*^9}, {3.6658274382156*^9, 3.665827451560527*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TLz2", "=", 
    RowBox[{
     RowBox[{"L", ".", "Tz2", ".", 
      RowBox[{"ConjugateTranspose", "[", "L", "]"}]}], "//", 
     "FullSimplify"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"L", " ", "basis"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TJz2", "=", 
    RowBox[{"JJ2", ".", "TLz2", ".", 
     RowBox[{"Inverse", "[", "JJ2", "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"J", " ", "basis"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "from", " ", "J", " ", "basis", " ", "to", " ", "L", " ", "basis"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6520872563151226`*^9, 3.65208727683449*^9}, {
   3.65208768319846*^9, 3.652087687712837*^9}, {3.6525156258801517`*^9, 
   3.652515626296179*^9}, {3.6525363871989956`*^9, 3.652536387963552*^9}, {
   3.653241104014949*^9, 3.6532411164774103`*^9}, {3.6532411547518854`*^9, 
   3.653241157862937*^9}, {3.6536711588881345`*^9, 3.653671161175786*^9}, {
   3.6537240823113985`*^9, 3.6537240851332536`*^9}, {3.653756063167467*^9, 
   3.6537560671262875`*^9}, {3.655550194803486*^9, 3.6555502395501833`*^9}, {
   3.655550288287369*^9, 3.6555502991708527`*^9}, {3.6555505795937915`*^9, 
   3.6555506016422076`*^9}, {3.6555506353372607`*^9, 3.655550658909972*^9}, 
   3.6555739173958216`*^9, {3.656150353278821*^9, 3.6561503594782124`*^9}, {
   3.6561544588102145`*^9, 3.6561544675193577`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6571076050658007`*^9, 3.6571076054251804`*^9}}],

Cell["We first deal with processes with intermediate doublon hops", "Text",
 CellChangeTimes->{{3.6571076223842573`*^9, 3.6571076358317327`*^9}}],

Cell[TextData[{
 "Cosider first the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["a", "2"]}], TraditionalForm]]],
 ") and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["a", "2"], "'"}]}], TraditionalForm]]],
 ") processes that have the doublon hopping on the z-bond, and the incoming \
on the y (x) bond respectively."
}], "Text",
 CellChangeTimes->{{3.6555507202348337`*^9, 3.655550746666809*^9}, {
  3.6555507987354646`*^9, 3.655550829085661*^9}, {3.656150137241501*^9, 
  3.6561501405238247`*^9}, {3.6561504391665277`*^9, 3.656150449262705*^9}, {
  3.6561505107362*^9, 3.6561505404262877`*^9}, {3.6571233349008594`*^9, 
  3.6571233385294423`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Hza", "2"], "=", " ", 
    RowBox[{
     SuperscriptBox["T", "x"], "M", " ", 
     SuperscriptBox["T", "z2"], "M", " ", 
     SuperscriptBox["T", "y"]}]}], TraditionalForm]]],
 " \[Sigma]   (312)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
   3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
   3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
   3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556307220444627`*^9, 
   3.6556307242078447`*^9}, 3.655636349324012*^9, {3.656150147548503*^9, 
   3.6561501476085386`*^9}, {3.656150234404862*^9, 3.656150234404862*^9}, {
   3.656150364583826*^9, 3.656150401212777*^9}, {3.6561505540499477`*^9, 
   3.6561505815113797`*^9}, {3.6561519224734516`*^9, 
   3.6561519225455003`*^9}, {3.6561521494190397`*^9, 
   3.6561521511082344`*^9}, {3.656153983273426*^9, 3.656153985268835*^9}, {
   3.657123348588583*^9, 3.6571233486556463`*^9}, {3.665826645852643*^9, 
   3.665826653073149*^9}, {3.6658274314081964`*^9, 3.665827434088395*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mza2", "=", 
   RowBox[{"TJx", ".", "MM", ".", "TJz2", ".", "MM", ".", "TJy"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hza2", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mza2", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
   3.655853127893832*^9, 3.6558531280879593`*^9}, {3.6561501551148844`*^9, 
   3.65615016164326*^9}, {3.6561518043866825`*^9, 3.6561518113804493`*^9}, {
   3.656151860107135*^9, 3.656151885980526*^9}, {3.6561519266574073`*^9, 
   3.6561519372018876`*^9}, {3.6561538570866413`*^9, 3.65615386430612*^9}, {
   3.6561540164546537`*^9, 3.656154033344367*^9}, 3.6561544322115746`*^9, {
   3.657123354628867*^9, 3.6571233591330667`*^9}, {3.665826666532979*^9, 
   3.6658266714575014`*^9}, {3.665827473826029*^9, 3.6658274758413553`*^9}}],

Cell[TextData[{
 "The terms that vanish at this order in J (given all NN hopping \
possibilities) are [in the order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "3"], 
    SubscriptBox["S", "2"], 
    SubscriptBox["S", "1"]}], TraditionalForm]]],
 ", matrices are read row then column for indices from left to right]  \nxyz \
, xzy , zxy, zyx"
}], "Text",
 CellChangeTimes->{{3.6555761377049074`*^9, 3.6555762259829082`*^9}, {
  3.655576266205612*^9, 3.6555763156210785`*^9}, {3.6555763462314415`*^9, 
  3.6555763585237293`*^9}, {3.6558534661118317`*^9, 3.6558534716908045`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Hza2", "'"}], " "], "=", " ", 
    RowBox[{
     SuperscriptBox["T", "y"], "M", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["T", "z2"], ")"}], "T"], "M", " ", 
     SuperscriptBox["T", 
      RowBox[{"x", " "}]]}]}], TraditionalForm]]],
 "\[Sigma]    (132)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
  3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
  3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
  3.655575133012988*^9, 3.6555751412247314`*^9}, {3.655576738572343*^9, 
  3.655576748033107*^9}, {3.655576909858021*^9, 3.6555769166283884`*^9}, {
  3.6556307304575768`*^9, 3.655630730871239*^9}, {3.6556307995374365`*^9, 
  3.655630812217786*^9}, {3.65563634153785*^9, 3.655636345365312*^9}, {
  3.6561501793999615`*^9, 3.6561501827623663`*^9}, {3.656151825086335*^9, 
  3.656151853878725*^9}, {3.656152160737919*^9, 3.656152165315152*^9}, {
  3.6561540728383627`*^9, 3.6561540742922697`*^9}, {3.657123362813572*^9, 
  3.657123362886614*^9}, {3.6658266603351974`*^9, 3.6658266603351974`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mza2p", "=", 
   RowBox[{"TJy", ".", "MM", ".", 
    RowBox[{"ConjugateTranspose", "[", "TJz2", "]"}], ".", "MM", ".", 
    "TJx"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hza2p", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mza2p", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
  3.6555767526591215`*^9, 3.6555767586165824`*^9}, {3.6558536031577606`*^9, 
  3.6558536344408035`*^9}, {3.656150172326432*^9, 3.656150195599429*^9}, {
  3.656151890511728*^9, 3.656151899423038*^9}, {3.6561519501896577`*^9, 
  3.656151955202179*^9}, {3.6561538690367565`*^9, 3.6561538783423758`*^9}, {
  3.656154087663638*^9, 3.656154090867937*^9}, {3.657123365410427*^9, 
  3.65712336994664*^9}, {3.6658267582997065`*^9, 3.665826759911821*^9}, {
  3.6658282855656195`*^9, 3.665828291204414*^9}}],

Cell[TextData[{
 "Now consider the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["a", "1"]}], TraditionalForm]]],
 ") and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["a", "1"]}], TraditionalForm]]],
 "\[CloseCurlyQuote]) diagrams in which the doublon is on the x-bond"
}], "Text",
 CellChangeTimes->{{3.655629538749107*^9, 3.655629564530601*^9}, {
  3.6561519077410135`*^9, 3.656151910242818*^9}, {3.656151985190703*^9, 
  3.6561520263214912`*^9}, {3.657123385343862*^9, 3.65712338832299*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["Hza1", " "], "=", " ", 
    RowBox[{
     SuperscriptBox["T", "y"], "M", " ", 
     SuperscriptBox["T", "x"], "M", " ", 
     SuperscriptBox["T", "z2"], " ", "\[Sigma]", " "}]}], TraditionalForm]]],
 "   (order 231)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
  3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
  3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
  3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556296242746716`*^9, 
  3.655629652103572*^9}, {3.655629712965942*^9, 3.6556297130284424`*^9}, {
  3.6556299226151724`*^9, 3.655629952296504*^9}, {3.6556363329287004`*^9, 
  3.6556363333154464`*^9}, {3.656152030896846*^9, 3.656152031147995*^9}, {
  3.6561520652173643`*^9, 3.6561520819434595`*^9}, {3.6561521283902254`*^9, 
  3.6561521339461527`*^9}, {3.656152190038005*^9, 3.6561521919503593`*^9}, {
  3.6561540998049912`*^9, 3.656154103690748*^9}, {3.6571233828480816`*^9, 
  3.65712338293316*^9}, {3.6658266827417493`*^9, 3.6658266827417493`*^9}, {
  3.665827461290583*^9, 3.665827465566698*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mza1", "=", 
   RowBox[{"TJy", ".", "MM", ".", "TJx", ".", "MM", ".", "TJz2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hza1", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mza1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
  3.6556296081921134`*^9, 3.655629608301459*^9}, {3.655629658695631*^9, 
  3.6556296645370393`*^9}, {3.6558538619619713`*^9, 3.655853862358263*^9}, {
  3.6561520900251536`*^9, 3.656152096483502*^9}, {3.656153821321846*^9, 
  3.6561538254194517`*^9}, {3.656153884593774*^9, 3.6561538909303446`*^9}, {
  3.6561541510397224`*^9, 3.656154159550583*^9}, {3.657123374321046*^9, 
  3.6571233781757603`*^9}, {3.6658267343330455`*^9, 3.6658267357051597`*^9}, {
  3.665827482077813*^9, 3.665827485030506*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Hza1", "'"}], " "], "=", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["T", "z2"], ")"}], "T"], "M", " ", 
     SuperscriptBox["T", "x"], "M", " ", 
     SuperscriptBox["T", "y"]}]}], TraditionalForm]]],
 " \[Sigma]   (order 321)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
  3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
  3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
  3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556296242746716`*^9, 
  3.655629652103572*^9}, {3.655629715563425*^9, 3.655629727727758*^9}, {
  3.6556299601727476`*^9, 3.655629967804943*^9}, {3.6556312972573867`*^9, 
  3.65563130013091*^9}, {3.655636334596018*^9, 3.655636335142928*^9}, {
  3.656152176413372*^9, 3.6561522176595316`*^9}, {3.6561541131323175`*^9, 
  3.656154114016943*^9}, {3.6571233807796297`*^9, 3.6571233808626776`*^9}, {
  3.6658266890861883`*^9, 3.6658266890861883`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mza1p", "=", 
   RowBox[{
    RowBox[{"ConjugateTranspose", "[", "TJz2", "]"}], ".", "MM", ".", "TJx", 
    ".", "MM", ".", "TJy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hza1p", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mza1p", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
   3.6556296081921134`*^9, 3.655629608301459*^9}, {3.655629658695631*^9, 
   3.6556296645370393`*^9}, {3.655629735542265*^9, 3.655629752492203*^9}, {
   3.6558538739468794`*^9, 3.6558538741640167`*^9}, {3.6561522597490463`*^9, 
   3.6561522648816814`*^9}, {3.6561538302528453`*^9, 
   3.6561538439018655`*^9}, {3.6561538940805993`*^9, 3.656153898809699*^9}, {
   3.6561541673347406`*^9, 3.6561541728086147`*^9}, {3.657123395360057*^9, 
   3.657123399239811*^9}, {3.6658267288854604`*^9, 3.6658267306767883`*^9}, 
   3.6658283102011023`*^9}],

Cell[TextData[{
 "Now consider the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["a", "3"]}], TraditionalForm]]],
 ") and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["a", "3"]}], TraditionalForm]]],
 "\[CloseCurlyQuote]) diagrams in which the doublon is on the y-bond"
}], "Text",
 CellChangeTimes->{{3.655629538749107*^9, 3.655629564530601*^9}, {
  3.6556303089132166`*^9, 3.655630310984723*^9}, {3.6561521140561686`*^9, 
  3.6561521239760933`*^9}, {3.6571234016675053`*^9, 3.6571234036689253`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["Hza3", " "], "=", " ", 
    RowBox[{
     SuperscriptBox["T", "z2"], "M", " ", 
     SuperscriptBox["T", "y"], "M", " ", 
     SuperscriptBox["T", "x"]}]}], TraditionalForm]]],
 " \[Sigma]    (order 123)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
  3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
  3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
  3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556296242746716`*^9, 
  3.655629652103572*^9}, {3.655629712965942*^9, 3.6556297130284424`*^9}, {
  3.6556299226151724`*^9, 3.655629952296504*^9}, {3.655630321273978*^9, 
  3.655630327178848*^9}, {3.6556304352396517`*^9, 3.6556304440215416`*^9}, {
  3.6556313808861823`*^9, 3.655631411825637*^9}, {3.655636324574123*^9, 
  3.655636324761526*^9}, {3.6561521962523737`*^9, 3.656152200632474*^9}, {
  3.6561522372750735`*^9, 3.6561522440579023`*^9}, {3.6561541225669975`*^9, 
  3.6561541233165307`*^9}, {3.6571234055242443`*^9, 3.657123405569276*^9}, {
  3.6658266952786427`*^9, 3.6658266952786427`*^9}, {3.6658274954227543`*^9, 
  3.6658274982709637`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mza3", "=", 
   RowBox[{"TJz2", ".", "MM", ".", "TJy", ".", "MM", ".", "TJx"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hza3", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mza3", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
  3.6556296081921134`*^9, 3.655629608301459*^9}, {3.655629658695631*^9, 
  3.6556296645370393`*^9}, {3.655630357390461*^9, 3.6556303825782423`*^9}, {
  3.6558539037907295`*^9, 3.6558539039558496`*^9}, {3.656152248969348*^9, 
  3.6561522539609475`*^9}, {3.6561539058367577`*^9, 3.6561539131038446`*^9}, {
  3.656154181665617*^9, 3.6561541873376403`*^9}, {3.65615449314811*^9, 
  3.6561544948192945`*^9}, {3.6571234076647625`*^9, 3.657123411935794*^9}, {
  3.665826723330306*^9, 3.6658267248384137`*^9}, {3.665827501095152*^9, 
  3.6658275041913767`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Hza3", "'"}], "=", " ", 
    RowBox[{
     SuperscriptBox["T", "x"], "M", " ", 
     SuperscriptBox["T", "y"], "M", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["T", "z2"], ")"}], "T"]}]}], TraditionalForm]]],
 " \[Sigma]  (order 213)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
   3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
   3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
   3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556296242746716`*^9, 
   3.655629652103572*^9}, {3.655629715563425*^9, 3.655629727727758*^9}, {
   3.6556299601727476`*^9, 3.655629967804943*^9}, {3.6556303379395704`*^9, 
   3.6556303459986134`*^9}, {3.6556304554660516`*^9, 
   3.6556304568128967`*^9}, {3.6556314169476724`*^9, 3.655631417128725*^9}, 
   3.6556363294816294`*^9, {3.656152203440463*^9, 3.6561522072261724`*^9}, {
   3.656152342531187*^9, 3.656152355359248*^9}, {3.656153798767335*^9, 
   3.6561537992036448`*^9}, {3.656154125422014*^9, 3.6561541262826276`*^9}, {
   3.657123413753087*^9, 3.6571234138131475`*^9}, {3.6658267014230547`*^9, 
   3.6658267014230547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mza3p", "=", 
   RowBox[{"TJx", ".", "MM", ".", "TJy", ".", "MM", ".", 
    RowBox[{"ConjugateTranspose", "[", "TJz2", "]"}]}]}], ";", 
  RowBox[{"Hza3p", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mza3p", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
   3.6556296081921134`*^9, 3.655629608301459*^9}, {3.655629658695631*^9, 
   3.6556296645370393`*^9}, {3.655629735542265*^9, 3.655629752492203*^9}, {
   3.655630372483303*^9, 3.655630384908429*^9}, 3.6558539123300047`*^9, {
   3.656152335798419*^9, 3.656152363331835*^9}, {3.6561539163021097`*^9, 
   3.6561539244702325`*^9}, {3.6561541897073145`*^9, 
   3.6561541958789263`*^9}, {3.657123415733492*^9, 3.6571234206119776`*^9}, {
   3.665826712118413*^9, 3.6658267154223957`*^9}, 3.6658283348411636`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.655853929051283*^9, 3.655853930608387*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Hza1", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6658279272664056`*^9, 3.6658279322507544`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"27", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "J"}], "+", "U"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["J", "2"]}], "-", 
       RowBox[{"4", " ", "J", " ", "U"}], "+", 
       SuperscriptBox["U", "2"]}], ")"}], "2"]}]], 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "J", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["J", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], " ", "t1"}], "+", 
           RowBox[{"9", " ", "t3"}], "-", 
           RowBox[{"5", " ", "t4"}]}], ")"}], " ", "t4", " ", "ta"}], "-", 
        RowBox[{"6", " ", "t4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "-", 
           RowBox[{"2", " ", "t3"}], "+", "t4"}], ")"}], " ", "ts"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"ta", "+", 
           RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"J", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "t1"}], "-", 
           RowBox[{"7", " ", "t3"}], "+", "t4"}], ")"}], " ", "ta"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["t2", "2"], " ", "ts"}], "+", 
        RowBox[{"3", " ", "t4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "-", 
           RowBox[{"2", " ", "t3"}], "+", "t4"}], ")"}], " ", "ts"}]}], ")"}],
       " ", "U"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["t2", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "t1"}], "-", 
           RowBox[{"5", " ", "t3"}], "-", 
           RowBox[{"3", " ", "t4"}]}], ")"}], " ", "t4"}]}], ")"}], " ", "ta",
       " ", 
      SuperscriptBox["U", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.665827928534504*^9, 3.6658279351869793`*^9}, 
   3.665828388513136*^9, 3.6658287187339373`*^9, 3.665829278174639*^9, 
   3.6658296946900144`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Hza1p", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{3.665827943657857*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "J"}], "+", "U"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["J", "2"]}], "-", 
        RowBox[{"4", " ", "J", " ", "U"}], "+", 
        SuperscriptBox["U", "2"]}], ")"}], "2"]}]], 
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "J", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["J", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", "t1"}], "+", 
            RowBox[{"9", " ", "t3"}], "-", 
            RowBox[{"5", " ", "t4"}]}], ")"}], " ", "t4", " ", "ta"}], "-", 
         RowBox[{"6", " ", "t4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "t1"}], "-", 
            RowBox[{"2", " ", "t3"}], "+", "t4"}], ")"}], " ", "ts"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["t2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"ta", "+", 
            RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"J", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "t1"}], "-", 
            RowBox[{"7", " ", "t3"}], "+", "t4"}], ")"}], " ", "ta"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["t2", "2"], " ", "ts"}], "+", 
         RowBox[{"3", " ", "t4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "t1"}], "-", 
            RowBox[{"2", " ", "t3"}], "+", "t4"}], ")"}], " ", "ts"}]}], 
        ")"}], " ", "U"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["t2", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "t1"}], "-", 
            RowBox[{"5", " ", "t3"}], "-", 
            RowBox[{"3", " ", "t4"}]}], ")"}], " ", "t4"}]}], ")"}], " ", 
       "ta", " ", 
       SuperscriptBox["U", "2"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.6658279453019857`*^9, 3.6658283897452307`*^9, 
  3.66582871939841*^9, 3.6658292786519794`*^9, 3.665829695331024*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hza", "=", 
   RowBox[{"(", 
    RowBox[{
    "Hza2", "-", "Hza2p", "+", "Hza1", "-", "Hza1p", "+", "Hza3", "-", 
     "Hza3p"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6556351492979565`*^9, 3.655635180461749*^9}, {
   3.6556352481232185`*^9, 3.6556352502217016`*^9}, {3.655635587404982*^9, 
   3.6556356915444016`*^9}, {3.655635758522454*^9, 3.655635768030488*^9}, {
   3.6561539512079477`*^9, 3.6561539526999793`*^9}, {3.656154221299819*^9, 
   3.65615426716579*^9}, {3.6561543145077176`*^9, 3.6561543415400114`*^9}, 
   3.656177888001198*^9, {3.6571234233528996`*^9, 3.657123434755997*^9}}],

Cell["This is the term that projects into zero flux:", "Text",
 CellChangeTimes->{{3.655853943492087*^9, 3.6558539504212794`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Hza", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.655634392283442*^9, 3.6556345135972385`*^9}, {
  3.6556346293449507`*^9, 3.6556346320931044`*^9}, {3.6558540259398746`*^9, 
  3.6558540406632786`*^9}, {3.6561542807714243`*^9, 3.6561542885389233`*^9}, {
  3.6561543439137106`*^9, 3.6561543447132554`*^9}, {3.657123437068638*^9, 
  3.6571234371026797`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"27", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "J"}], "+", "U"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["J", "2"]}], "-", 
       RowBox[{"4", " ", "J", " ", "U"}], "+", 
       SuperscriptBox["U", "2"]}], ")"}], "2"]}]], 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", "J", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["J", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "ta"}], "+", 
           RowBox[{"5", " ", "ts"}]}], ")"}]}], "-", 
        RowBox[{"t4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "t4", " ", 
            RowBox[{"(", 
             RowBox[{"ta", "+", "ts"}], ")"}]}], "-", 
           RowBox[{"2", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "ta"}], "+", 
              RowBox[{"5", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "ta"}], "+", 
              RowBox[{"5", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"J", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "ta"}], "+", 
           RowBox[{"5", " ", "ts"}]}], ")"}]}], "-", 
        RowBox[{"t4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "t1", " ", "ta"}], "-", 
           RowBox[{"12", " ", "t3", " ", "ta"}], "+", 
           RowBox[{"6", " ", "t4", " ", "ta"}], "+", 
           RowBox[{"10", " ", "t1", " ", "ts"}], "-", 
           RowBox[{"10", " ", "t3", " ", "ts"}], "+", 
           RowBox[{"9", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}], " ", 
      "U"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["t2", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "t1"}], "-", 
           RowBox[{"4", " ", "t3"}], "-", 
           RowBox[{"3", " ", "t4"}]}], ")"}], " ", "t4"}]}], ")"}], " ", "ta",
       " ", 
      SuperscriptBox["U", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6556343938645067`*^9, 3.6556345177796817`*^9, 3.6556346413230963`*^9, 
   3.655726279351468*^9, 3.655813272651367*^9, 3.6558540414818506`*^9, 
   3.656154423030866*^9, {3.6561544801583085`*^9, 3.6561545050610514`*^9}, 
   3.6561590365798388`*^9, 3.656159164628422*^9, 3.6562413901053123`*^9, 
   3.6571005402152185`*^9, 3.657107835057531*^9, 3.6571226826317415`*^9, 
   3.6571240121553764`*^9, 3.657124463890711*^9, 3.6571245561592293`*^9, 
   3.6571246374426184`*^9, 3.6658263137564664`*^9, 3.665826911897792*^9, 
   3.665827602976951*^9, 3.665828393133461*^9, 3.6658287225757647`*^9, 
   3.665829281955329*^9, 3.6658296983261538`*^9}]
}, Open  ]],

Cell[TextData[{
 "This term multiplies the following coefficient in polarization space ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "in"], TraditionalForm]]],
 "\[TensorProduct]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "out"], TraditionalForm]]],
 ":      (",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "23"], TraditionalForm]]],
 "\[TensorProduct]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "12"], TraditionalForm]]],
 " - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "12"], TraditionalForm]]],
 "\[TensorProduct]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "23"], TraditionalForm]]],
 ")\nOther terms appear at orders ",
 Cell[BoxData[
  FormBox[
   FractionBox["\[Omega]", "\[CapitalDelta]"], TraditionalForm]]],
 " "
}], "Text",
 CellChangeTimes->{{3.655634738181328*^9, 3.6556348590689445`*^9}, {
  3.655634945683024*^9, 3.655635037969825*^9}, {3.6556350745073824`*^9, 
  3.655635104820462*^9}, {3.657107688581609*^9, 3.6571077066586943`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Hza", ",", 
     RowBox[{"{", 
      RowBox[{"J", ",", "0", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "/@", 
   RowBox[{"Simplify", "[", 
    RowBox[{"J", " ", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"9", 
        SuperscriptBox["U", "3"], "Hza"}], ",", 
       RowBox[{"{", 
        RowBox[{"J", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "//", 
  "Factor"}]}], "Input",
 CellChangeTimes->{{3.655853163057296*^9, 3.6558531970556307`*^9}, {
   3.655853244654442*^9, 3.655853258161893*^9}, 3.6561501653995047`*^9, 
   3.6561518143505807`*^9, {3.6561519440366955`*^9, 3.656151944115755*^9}, 
   3.6561544349414797`*^9, {3.6561572012990246`*^9, 3.656157201367097*^9}, {
   3.6561572872203655`*^9, 3.6561573051310263`*^9}, {3.6561573397797956`*^9, 
   3.6561573466745863`*^9}, {3.656157438817897*^9, 3.6561574397385483`*^9}, {
   3.6571244908436346`*^9, 3.6571244950461745`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"], " ", "ta"}], 
          RowBox[{"9", " ", 
           SuperscriptBox["U", "2"]}]]}]},
       {"0", "0", "0"},
       {
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"], " ", "ta"}], 
         RowBox[{"9", " ", 
          SuperscriptBox["U", "2"]}]], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"], " ", "ta"}], 
          RowBox[{"9", " ", 
           SuperscriptBox["U", "2"]}]]}]},
       {"0", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"], " ", "ta"}], 
         RowBox[{"9", " ", 
          SuperscriptBox["U", "2"]}]], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"], " ", "ta"}], 
          RowBox[{"9", " ", 
           SuperscriptBox["U", "2"]}]]}], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"], " ", "ta"}], 
          RowBox[{"9", " ", 
           SuperscriptBox["U", "2"]}]]}], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"], " ", "ta"}], 
          RowBox[{"9", " ", 
           SuperscriptBox["U", "2"]}]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6558532042547445`*^9, 3.6558532692033525`*^9, 3.6561544107485743`*^9, {
   3.6561544775314465`*^9, 3.656154504102208*^9}, 3.6561572208628235`*^9, 
   3.6561573648104286`*^9, 3.656159051517968*^9, 3.656159179927783*^9, 
   3.6562414129141555`*^9, 3.6571005552465534`*^9, 3.6571078391037083`*^9, 
   3.6571226869105887`*^9, 3.6571240121964054`*^9, 3.6571244639157276`*^9, 
   3.657124560276154*^9, 3.657124642326084*^9, 3.665826327769925*^9, 
   3.6658269253978195`*^9, 3.665827615889003*^9, 3.665828429752203*^9, 
   3.6658287365206795`*^9, 3.6658292967128243`*^9, 3.665829711979867*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "t4"}], " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t4", " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", "ts"}], ")"}]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "t4"}], " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "-", 
                 RowBox[{"6", " ", "ts"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "t2", " ", "t4", " ", "ta"}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "ta"}], "-", 
              RowBox[{"8", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "t1", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "ta"}], "+", 
              RowBox[{"2", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "ta"}], "+", 
              RowBox[{"4", " ", "ts"}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "t2", " ", "ta"}], "+", 
              RowBox[{"2", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t2", " ", "ts"}], "-", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "t4"}], " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "-", 
                 RowBox[{"6", " ", "ts"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["t2", "2"], " ", "ta"}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t4", " ", "ta"}], "+", 
              RowBox[{"2", " ", "t3", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", "ts"}], ")"}]}], "+", 
              RowBox[{"2", " ", "t1", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19", " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"12", " ", "t1", " ", "t3"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["t3", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["t4", "2"]}]}], ")"}], " ", "ta"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t1"}], "-", 
              RowBox[{"8", " ", "t3"}], "-", 
              RowBox[{"3", " ", "t4"}]}], ")"}], " ", "t4"}]}], ")"}], " ", 
         "ta"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t4", " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", "ts"}], ")"}]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"6", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t4", " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "t2", " ", "ta"}], "-", 
              RowBox[{"4", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t2", " ", "ts"}], "-", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "t2", " ", "ta"}], "+", 
              RowBox[{"2", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t2", " ", "ts"}], "-", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["t2", "2"], " ", "ta"}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t4", " ", "ta"}], "-", 
              RowBox[{"2", " ", "t3", " ", "ts"}], "-", 
              RowBox[{"2", " ", "t1", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t4", " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "t2", " ", "ta"}], "-", 
              RowBox[{"4", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t2", " ", "ts"}], "-", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "t4"}], " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t4", " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", "ts"}], ")"}]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "t2", " ", "t4", " ", "ta"}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "ta"}], "-", 
              RowBox[{"4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "t1", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "ta"}], "+", "ts"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "ta"}], "+", 
              RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "t1"}], "-", 
              RowBox[{"4", " ", "t3"}], "-", 
              RowBox[{"3", " ", "t4"}]}], ")"}], " ", "t4"}]}], ")"}], " ", 
         "ta"}], 
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19", " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"12", " ", "t1", " ", "t3"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["t3", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["t4", "2"]}]}], ")"}], " ", "ta"}], 
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t3", " ", "ta"}], "-", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"2", " ", "ts"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"3", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "t2", " ", "t4", " ", "ta"}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "ta"}], "-", 
              RowBox[{"4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "t1", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "ta"}], "+", "ts"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "ta"}], "+", 
              RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["t2", "2"], " ", "ta"}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t4", " ", "ta"}], "+", 
              RowBox[{"2", " ", "t3", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", "ts"}], ")"}]}], "+", 
              RowBox[{"2", " ", "t1", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"3", " ", "ts"}]}], ")"}]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"6", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["t2", "2"], " ", "ta"}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t4", " ", "ta"}], "-", 
              RowBox[{"2", " ", "t3", " ", "ts"}], "-", 
              RowBox[{"2", " ", "t1", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "t2", " ", "t4", " ", "ta"}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "ta"}], "-", 
              RowBox[{"8", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "t1", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "ta"}], "+", 
              RowBox[{"2", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "ta"}], "+", 
              RowBox[{"4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"3", " ", "ts"}]}], ")"}]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"6", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t3", " ", "ta"}], "-", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"2", " ", "ts"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"3", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t4", " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", "ts"}], ")"}]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"6", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["t4", "2"], " ", "ta"}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", "ta"}], "-", 
              RowBox[{"12", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "t1", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "ta"}], "+", 
              RowBox[{"3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "ta"}], "+", 
              RowBox[{"6", " ", "ts"}]}], ")"}]}]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6558532042547445`*^9, 3.6558532692033525`*^9, 3.6561544107485743`*^9, {
   3.6561544775314465`*^9, 3.656154504102208*^9}, 3.6561572208628235`*^9, 
   3.6561573648104286`*^9, 3.656159051517968*^9, 3.656159179927783*^9, 
   3.6562414129141555`*^9, 3.6571005552465534`*^9, 3.6571078391037083`*^9, 
   3.6571226869105887`*^9, 3.6571240121964054`*^9, 3.6571244639157276`*^9, 
   3.657124560276154*^9, 3.657124642326084*^9, 3.665826327769925*^9, 
   3.6658269253978195`*^9, 3.665827615889003*^9, 3.665828429752203*^9, 
   3.6658287365206795`*^9, 3.6658292967128243`*^9, 3.6658297333410797`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SessionTime", "[", "]"}], "-", "start"}]], "Input",
 CellChangeTimes->{{3.656158285216304*^9, 3.6561582896094255`*^9}, {
   3.6561583389415593`*^9, 3.6561583459775267`*^9}, {3.65615839485643*^9, 
   3.6561584018434076`*^9}, {3.656158445564194*^9, 3.656158452492098*^9}, {
   3.6561584850376544`*^9, 3.6561585120828342`*^9}, 3.656158600755845*^9}],

Cell[BoxData["50.0260943`8.84971159525525"], "Output",
 CellChangeTimes->{3.6561590629652567`*^9, 3.6561591912274523`*^9, 
  3.6562414253890095`*^9, 3.6571005671188097`*^9, 3.657107846033852*^9, 
  3.657122693574791*^9, 3.6571240122054296`*^9, 3.6571244639407473`*^9, 
  3.657124566802786*^9, 3.6571246500505695`*^9, 3.665826349451452*^9, 
  3.6658269461003265`*^9, 3.665827634427315*^9, 3.6658284618440294`*^9, 
  3.665828758489814*^9, 3.665829318776539*^9, 3.6658297334391456`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657100611651825*^9, 3.65710061175974*^9}, {
  3.6571069797216434`*^9, 3.657106992617817*^9}}],

Cell["\<\
Now we consider the three hop processes involving a holon hop\
\>", "Text",
 CellChangeTimes->{{3.6571006193276477`*^9, 3.6571006363245535`*^9}}],

Cell[TextData[{
 "Cosider first the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["b", "2"]}], TraditionalForm]]],
 ") and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["b", "2"], "'"}]}], TraditionalForm]]],
 ") processes that have the holon hopping on the z-bond, and the incoming on \
the y (x) bond respectively."
}], "Text",
 CellChangeTimes->{{3.6555507202348337`*^9, 3.655550746666809*^9}, {
  3.6555507987354646`*^9, 3.655550829085661*^9}, {3.656150137241501*^9, 
  3.6561501405238247`*^9}, {3.6561504391665277`*^9, 3.656150449262705*^9}, {
  3.6561505107362*^9, 3.6561505404262877`*^9}, {3.6571012642110205`*^9, 
  3.6571012649361258`*^9}, {3.6571013433193746`*^9, 3.6571013468272715`*^9}, {
  3.6571234478052826`*^9, 3.6571234512344017`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Hzb", "2"], "=", " ", 
    RowBox[{
     SuperscriptBox["T", "x"], "\[Sigma]", " ", 
     SuperscriptBox["T", "z2"], "M2", " ", 
     SuperscriptBox["T", "y"]}]}], TraditionalForm]]],
 " \[Sigma]   (312)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
   3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
   3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
   3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556307220444627`*^9, 
   3.6556307242078447`*^9}, 3.655636349324012*^9, {3.656150147548503*^9, 
   3.6561501476085386`*^9}, {3.656150234404862*^9, 3.656150234404862*^9}, {
   3.656150364583826*^9, 3.656150401212777*^9}, {3.6561505540499477`*^9, 
   3.6561505815113797`*^9}, {3.6561519224734516`*^9, 
   3.6561519225455003`*^9}, {3.6561521494190397`*^9, 
   3.6561521511082344`*^9}, {3.656153983273426*^9, 3.656153985268835*^9}, {
   3.657101282326043*^9, 3.6571013162770205`*^9}, {3.6571013570918694`*^9, 
   3.6571013571543493`*^9}, {3.65712345378389*^9, 3.657123453819916*^9}, {
   3.665827516759153*^9, 3.66582751782323*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mzb2", "=", 
   RowBox[{"TJx", ".", "sigma6", ".", "TJz2", ".", "MM2", ".", "TJy"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzb2", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mzb2", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
   3.655853127893832*^9, 3.6558531280879593`*^9}, {3.6561501551148844`*^9, 
   3.65615016164326*^9}, {3.6561518043866825`*^9, 3.6561518113804493`*^9}, {
   3.656151860107135*^9, 3.656151885980526*^9}, {3.6561519266574073`*^9, 
   3.6561519372018876`*^9}, {3.6561538570866413`*^9, 3.65615386430612*^9}, {
   3.6561540164546537`*^9, 3.656154033344367*^9}, 3.6561544322115746`*^9, {
   3.6571013536106853`*^9, 3.657101395245131*^9}, {3.6571234559452963`*^9, 
   3.6571234569460335`*^9}, {3.657124394781206*^9, 3.6571243948382473`*^9}}],

Cell[TextData[{
 "The terms that vanish at this order in J (given all NN hopping \
possibilities) are [in the order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "3"], 
    SubscriptBox["S", "2"], 
    SubscriptBox["S", "1"]}], TraditionalForm]]],
 ", matrices are read row then column for indices from left to right]  \nxyz \
, xzy , zxy, zyx"
}], "Text",
 CellChangeTimes->{{3.6555761377049074`*^9, 3.6555762259829082`*^9}, {
  3.655576266205612*^9, 3.6555763156210785`*^9}, {3.6555763462314415`*^9, 
  3.6555763585237293`*^9}, {3.6558534661118317`*^9, 3.6558534716908045`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Hzb2", "'"}], " "], "=", " ", 
    RowBox[{
     SuperscriptBox["T", "y"], "\[Sigma]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["T", "z2"], ")"}], "T"], " ", 
     SuperscriptBox["M2T", 
      RowBox[{"x", " "}]]}]}], TraditionalForm]]],
 "\[Sigma]    (132)"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/YNL6kSGzWvHosByML0l7tsXEL3Jg50tE0jXT17D
DaJXLLPlA9F5k+SFQPT6ijJxEJ2WteB0CZBmMFx+BkQvCgiaUgqkzfgbp4Lo
FyW7V4LoQ9JTVoHoiiV+H/uBtOHDaDC9zujjTxAt9aPtN4gWNNu4bhKQXrxB
ez2IrjmTM6XX9rWjX+oNMO10WCmpD0i3yO1JBdEcc8V7QPQu0VVg+t5lqep+
IO0W5QmmPSRvs8XZv3bMmnkXTM9qkuGMB9Is2xaC6U2+bJ0ZQFroxnwwLcZZ
fxFE695pANMzrsjdYAp47XjxqPVNEA0AJ+6RWg==
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mzb2p", "=", 
   RowBox[{"TJy", ".", "MM2", ".", 
    RowBox[{"ConjugateTranspose", "[", "TJz2", "]"}], ".", "sigma6", ".", 
    "TJx"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzb2p", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mzb2p", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
   3.6555767526591215`*^9, 3.6555767586165824`*^9}, {3.6558536031577606`*^9, 
   3.6558536344408035`*^9}, {3.656150172326432*^9, 3.656150195599429*^9}, {
   3.656151890511728*^9, 3.656151899423038*^9}, {3.6561519501896577`*^9, 
   3.656151955202179*^9}, {3.6561538690367565`*^9, 3.6561538783423758`*^9}, {
   3.656154087663638*^9, 3.656154090867937*^9}, {3.6571013738604794`*^9, 
   3.657101415690284*^9}, {3.6571228951416445`*^9, 3.6571229042601166`*^9}, {
   3.657123472891341*^9, 3.6571234769612308`*^9}, {3.665827540024605*^9, 
   3.6658275430663633`*^9}, 3.6658283472386417`*^9}],

Cell[TextData[{
 "Now consider the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["c", "1"]}], TraditionalForm]]],
 ") and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["c", "1"]}], TraditionalForm]]],
 "\[CloseCurlyQuote]) diagrams in which the doublon is on the x-bond"
}], "Text",
 CellChangeTimes->{{3.655629538749107*^9, 3.655629564530601*^9}, {
  3.6561519077410135`*^9, 3.656151910242818*^9}, {3.656151985190703*^9, 
  3.6561520263214912`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["Hzb1", " "], "=", " ", 
    RowBox[{
     SuperscriptBox["T", "y"], "\[Sigma]", " ", 
     SuperscriptBox["T", "x"], "M2", " ", 
     SuperscriptBox["T", "z2"], " ", "\[Sigma]", " "}]}], TraditionalForm]]],
 "   (order 231)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
  3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
  3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
  3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556296242746716`*^9, 
  3.655629652103572*^9}, {3.655629712965942*^9, 3.6556297130284424`*^9}, {
  3.6556299226151724`*^9, 3.655629952296504*^9}, {3.6556363329287004`*^9, 
  3.6556363333154464`*^9}, {3.656152030896846*^9, 3.656152031147995*^9}, {
  3.6561520652173643`*^9, 3.6561520819434595`*^9}, {3.6561521283902254`*^9, 
  3.6561521339461527`*^9}, {3.656152190038005*^9, 3.6561521919503593`*^9}, {
  3.6561540998049912`*^9, 3.656154103690748*^9}, {3.6571014269942756`*^9, 
  3.6571014334208183`*^9}, {3.6571234807989607`*^9, 3.657123480823978*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mzb1", "=", 
   RowBox[{"TJy", ".", "sigma6", ".", "TJx", ".", "MM2", ".", "TJz2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzb1", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mzb1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
  3.6556296081921134`*^9, 3.655629608301459*^9}, {3.655629658695631*^9, 
  3.6556296645370393`*^9}, {3.6558538619619713`*^9, 3.655853862358263*^9}, {
  3.6561520900251536`*^9, 3.656152096483502*^9}, {3.656153821321846*^9, 
  3.6561538254194517`*^9}, {3.656153884593774*^9, 3.6561538909303446`*^9}, {
  3.6561541510397224`*^9, 3.656154159550583*^9}, {3.6571014371450834`*^9, 
  3.6571014433301783`*^9}, {3.6571062783162203`*^9, 3.6571062889157896`*^9}, {
  3.657123482929468*^9, 3.6571234865250063`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Hzb1", "'"}], " "], "=", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["T", "z2"], ")"}], "T"], "M2", " ", 
     SuperscriptBox["T", "x"], "\[Sigma]", " ", 
     SuperscriptBox["T", "y"]}]}], TraditionalForm]]],
 " \[Sigma]   (order 321)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
  3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
  3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
  3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556296242746716`*^9, 
  3.655629652103572*^9}, {3.655629715563425*^9, 3.655629727727758*^9}, {
  3.6556299601727476`*^9, 3.655629967804943*^9}, {3.6556312972573867`*^9, 
  3.65563130013091*^9}, {3.655636334596018*^9, 3.655636335142928*^9}, {
  3.656152176413372*^9, 3.6561522176595316`*^9}, {3.6561541131323175`*^9, 
  3.656154114016943*^9}, {3.6571065736985807`*^9, 3.6571065737774935`*^9}, {
  3.6571228552405972`*^9, 3.6571228735916166`*^9}, {3.6571234887856264`*^9, 
  3.657123488858671*^9}, {3.6658275488438835`*^9, 3.6658275488438835`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mzb1p", "=", 
   RowBox[{
    RowBox[{"ConjugateTranspose", "[", "TJz2", "]"}], ".", "MM2", ".", "TJx", 
    ".", "sigma6", ".", "TJy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzb1p", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mzb1p", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
   3.6556296081921134`*^9, 3.655629608301459*^9}, {3.655629658695631*^9, 
   3.6556296645370393`*^9}, {3.655629735542265*^9, 3.655629752492203*^9}, {
   3.6558538739468794`*^9, 3.6558538741640167`*^9}, {3.6561522597490463`*^9, 
   3.6561522648816814`*^9}, {3.6561538302528453`*^9, 
   3.6561538439018655`*^9}, {3.6561538940805993`*^9, 3.656153898809699*^9}, {
   3.6561541673347406`*^9, 3.6561541728086147`*^9}, {3.65710629745588*^9, 
   3.6571063133376565`*^9}, {3.6571228775604525`*^9, 3.657122883255479*^9}, {
   3.657123491229372*^9, 3.657123495580433*^9}, {3.6658275524881363`*^9, 
   3.665827555566702*^9}, 3.665828352725731*^9}],

Cell[TextData[{
 "Now consider the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["b", "3"]}], TraditionalForm]]],
 ") and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["b", "3"]}], TraditionalForm]]],
 "\[CloseCurlyQuote]) diagrams in which the doublon is on the y-bond"
}], "Text",
 CellChangeTimes->{{3.655629538749107*^9, 3.655629564530601*^9}, {
  3.6556303089132166`*^9, 3.655630310984723*^9}, {3.6561521140561686`*^9, 
  3.6561521239760933`*^9}, {3.657123498729667*^9, 3.657123501960963*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["Hzb3", " "], "=", " ", 
    RowBox[{
     SuperscriptBox["T", "z2"], "\[Sigma]", " ", 
     SuperscriptBox["T", "y"], "M2", " ", 
     SuperscriptBox["T", "x"]}]}], TraditionalForm]]],
 " \[Sigma]    (order 123)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
  3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
  3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
  3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556296242746716`*^9, 
  3.655629652103572*^9}, {3.655629712965942*^9, 3.6556297130284424`*^9}, {
  3.6556299226151724`*^9, 3.655629952296504*^9}, {3.655630321273978*^9, 
  3.655630327178848*^9}, {3.6556304352396517`*^9, 3.6556304440215416`*^9}, {
  3.6556313808861823`*^9, 3.655631411825637*^9}, {3.655636324574123*^9, 
  3.655636324761526*^9}, {3.6561521962523737`*^9, 3.656152200632474*^9}, {
  3.6561522372750735`*^9, 3.6561522440579023`*^9}, {3.6561541225669975`*^9, 
  3.6561541233165307`*^9}, {3.657106319579852*^9, 3.657106323172251*^9}, {
  3.657106585309184*^9, 3.657106585371686*^9}, {3.657123504128501*^9, 
  3.657123504183546*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mzb3", "=", 
   RowBox[{"TJz2", ".", "sigma6", ".", "TJy", ".", "MM2", ".", "TJx"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzb3", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mzb3", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
  3.6556296081921134`*^9, 3.655629608301459*^9}, {3.655629658695631*^9, 
  3.6556296645370393`*^9}, {3.655630357390461*^9, 3.6556303825782423`*^9}, {
  3.6558539037907295`*^9, 3.6558539039558496`*^9}, {3.656152248969348*^9, 
  3.6561522539609475`*^9}, {3.6561539058367577`*^9, 3.6561539131038446`*^9}, {
  3.656154181665617*^9, 3.6561541873376403`*^9}, {3.65615449314811*^9, 
  3.6561544948192945`*^9}, {3.657106326851962*^9, 3.657106352280143*^9}, {
  3.6571235068274236`*^9, 3.65712351088542*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Hzb3", "'"}], "=", " ", 
    RowBox[{
     SuperscriptBox["T", "x"], "M2", " ", 
     SuperscriptBox["T", "y"], "\[Sigma]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["T", "z2"], ")"}], "T"]}]}], TraditionalForm]]],
 " \[Sigma]  (order 213)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
   3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
   3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
   3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556296242746716`*^9, 
   3.655629652103572*^9}, {3.655629715563425*^9, 3.655629727727758*^9}, {
   3.6556299601727476`*^9, 3.655629967804943*^9}, {3.6556303379395704`*^9, 
   3.6556303459986134`*^9}, {3.6556304554660516`*^9, 
   3.6556304568128967`*^9}, {3.6556314169476724`*^9, 3.655631417128725*^9}, 
   3.6556363294816294`*^9, {3.656152203440463*^9, 3.6561522072261724`*^9}, {
   3.656152342531187*^9, 3.656152355359248*^9}, {3.656153798767335*^9, 
   3.6561537992036448`*^9}, {3.656154125422014*^9, 3.6561541262826276`*^9}, {
   3.65710635635166*^9, 3.6571063665582547`*^9}, {3.657122928021021*^9, 
   3.6571229342596827`*^9}, {3.657123513040954*^9, 3.6571235130719695`*^9}, {
   3.665827566099436*^9, 3.665827566099436*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mzb3p", "=", 
   RowBox[{"TJx", ".", "MM2", ".", "TJy", ".", "sigma6", ".", 
    RowBox[{"ConjugateTranspose", "[", "TJz2", "]"}]}]}], ";", 
  RowBox[{"Hzb3p", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"Mzb3p", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"sigma", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
   3.6556296081921134`*^9, 3.655629608301459*^9}, {3.655629658695631*^9, 
   3.6556296645370393`*^9}, {3.655629735542265*^9, 3.655629752492203*^9}, {
   3.655630372483303*^9, 3.655630384908429*^9}, 3.6558539123300047`*^9, {
   3.656152335798419*^9, 3.656152363331835*^9}, {3.6561539163021097`*^9, 
   3.6561539244702325`*^9}, {3.6561541897073145`*^9, 
   3.6561541958789263`*^9}, {3.657106391438903*^9, 3.6571064047447815`*^9}, {
   3.657122936584303*^9, 3.6571229404190273`*^9}, {3.657123515288639*^9, 
   3.657123518443885*^9}, {3.6658275710573597`*^9, 3.665827574412263*^9}, 
   3.6658283615463247`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.655853929051283*^9, 3.655853930608387*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hzb", "=", 
   RowBox[{"(", 
    RowBox[{
    "Hzb2", "-", "Hzb2p", "+", "Hzb1", "-", "Hzb1p", "+", "Hzb3", "-", 
     "Hzb3p"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6556351492979565`*^9, 3.655635180461749*^9}, {
   3.6556352481232185`*^9, 3.6556352502217016`*^9}, {3.655635587404982*^9, 
   3.6556356915444016`*^9}, {3.655635758522454*^9, 3.655635768030488*^9}, {
   3.6561539512079477`*^9, 3.6561539526999793`*^9}, {3.656154221299819*^9, 
   3.65615426716579*^9}, {3.6561543145077176`*^9, 3.6561543415400114`*^9}, 
   3.656177888001198*^9, {3.657106410489663*^9, 3.657106421839371*^9}, {
   3.6571235214600306`*^9, 3.6571235344072175`*^9}}],

Cell["This is the term that projects into zero flux:", "Text",
 CellChangeTimes->{{3.655853943492087*^9, 3.6558539504212794`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Hzb", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.655634392283442*^9, 3.6556345135972385`*^9}, {
  3.6556346293449507`*^9, 3.6556346320931044`*^9}, {3.6558540259398746`*^9, 
  3.6558540406632786`*^9}, {3.6561542807714243`*^9, 3.6561542885389233`*^9}, {
  3.6561543439137106`*^9, 3.6561543447132554`*^9}, {3.657106427285079*^9, 
  3.657106427363233*^9}, {3.657123537262269*^9, 3.6571235373092976`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "\[ImaginaryI]", " ", "J", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["t2", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "t1"}], "-", 
        RowBox[{"4", " ", "t3"}], "-", 
        RowBox[{"3", " ", "t4"}]}], ")"}], " ", "t4"}]}], ")"}], " ", "ta", 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "J"}], "-", "U"}], ")"}]}], 
  RowBox[{"27", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["J", "2"]}], "-", 
      RowBox[{"4", " ", "J", " ", "U"}], "+", 
      SuperscriptBox["U", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.6556343938645067`*^9, 3.6556345177796817`*^9, 3.6556346413230963`*^9, 
   3.655726279351468*^9, 3.655813272651367*^9, 3.6558540414818506`*^9, 
   3.656154423030866*^9, {3.6561544801583085`*^9, 3.6561545050610514`*^9}, 
   3.6561590365798388`*^9, 3.656159164628422*^9, 3.6562413901053123`*^9, 
   3.6571005402152185`*^9, 3.6571064759525146`*^9, 3.6571068686274805`*^9, 
   3.6571078463150883`*^9, 3.65712269391203*^9, 3.6571230815861936`*^9, 
   3.6571240128458843`*^9, 3.6571244644290924`*^9, 3.6571245672751217`*^9, 
   3.6571246504518538`*^9, 3.6658263513235846`*^9, 3.6658269478804517`*^9, 
   3.665827636371462*^9, 3.6658284639975605`*^9, 3.6658287606133404`*^9, 
   3.6658293219047427`*^9, 3.6658297353683343`*^9}]
}, Open  ]],

Cell["\<\
Each channel and its time-reversal pair are indeed equal up to a minus sign\
\>", "Text",
 CellChangeTimes->{{3.6571067794776897`*^9, 3.657106827979244*^9}, {
  3.6571068851224704`*^9, 3.6571069459404984`*^9}, {3.657123198757928*^9, 
  3.6571232414305115`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hza1", "+", "Hza1p"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzb1", "+", "Hzb1p"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6571228096671305`*^9, 3.6571228159235716`*^9}, {
  3.6571231298557286`*^9, 3.6571231527718306`*^9}, {3.6571235402673717`*^9, 
  3.6571235501193705`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6571228106017942`*^9, 3.657122816508987*^9}, 
   3.657123083099268*^9, 3.657123134809245*^9, 3.657123244701831*^9, 
   3.657124015294605*^9, 3.657124467544303*^9, 3.6571245701041293`*^9, 
   3.657124653022678*^9, 3.665826380914171*^9, 3.66582697834501*^9, 
   3.665827693384308*^9, 3.665828549792349*^9, 3.665828784934828*^9, 
   3.665829352509786*^9, 3.6658297646417255`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6571228106017942`*^9, 3.657122816508987*^9}, 
   3.657123083099268*^9, 3.657123134809245*^9, 3.657123244701831*^9, 
   3.657124015294605*^9, 3.657124467544303*^9, 3.6571245701041293`*^9, 
   3.657124653022678*^9, 3.665826380914171*^9, 3.66582697834501*^9, 
   3.665827693384308*^9, 3.665828549792349*^9, 3.665828784934828*^9, 
   3.665829352509786*^9, 3.6658297682488537`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hz3", "=", 
   RowBox[{"Hza", "+", "Hzb"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6571064886920958`*^9, 3.6571064913790083`*^9}, {
  3.6571066212080193`*^9, 3.65710664430272*^9}, {3.657123575407054*^9, 
  3.6571235773064156`*^9}, {3.6571245284056196`*^9, 3.6571245306651945`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MatrixForm", "/@", 
   RowBox[{"Simplify", "[", 
    RowBox[{"J", " ", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"9", 
        SuperscriptBox["U", "3"], "Hz3"}], ",", 
       RowBox[{"{", 
        RowBox[{"J", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "]"}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "/@", 
   RowBox[{"Simplify", "[", 
    RowBox[{"J", " ", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"9", 
        SuperscriptBox["U", "3"], "Hz3"}], ",", 
       RowBox[{"{", 
        RowBox[{"J", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "/@", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     SuperscriptBox["J", "2"], " ", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"9", 
        SuperscriptBox["U", "4"], "Hz3"}], ",", 
       RowBox[{"{", 
        RowBox[{"J", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "//", 
  "Factor"}]}], "Input",
 CellChangeTimes->{{3.655853163057296*^9, 3.6558531970556307`*^9}, {
   3.655853244654442*^9, 3.655853258161893*^9}, 3.6561501653995047`*^9, 
   3.6561518143505807`*^9, {3.6561519440366955`*^9, 3.656151944115755*^9}, 
   3.6561544349414797`*^9, {3.6561572012990246`*^9, 3.656157201367097*^9}, {
   3.6561572872203655`*^9, 3.6561573051310263`*^9}, {3.6561573397797956`*^9, 
   3.6561573466745863`*^9}, {3.656157438817897*^9, 3.6561574397385483`*^9}, {
   3.657106438703865*^9, 3.6571064414201913`*^9}, {3.6571066619718485`*^9, 
   3.6571066634184594`*^9}, {3.6571067169375205`*^9, 
   3.6571067294797134`*^9}, {3.657107879998006*^9, 3.657107880482387*^9}, {
   3.6571213757686453`*^9, 3.657121376323038*^9}, {3.6571232862570105`*^9, 
   3.657123289651717*^9}, {3.6571235847166557`*^9, 3.657123587921934*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6558532042547445`*^9, 3.6558532692033525`*^9, 3.6561544107485743`*^9, {
   3.6561544775314465`*^9, 3.656154504102208*^9}, 3.6561572208628235`*^9, 
   3.6561573648104286`*^9, 3.656159051517968*^9, 3.656159179927783*^9, 
   3.6562414129141555`*^9, 3.6571005552465534`*^9, 3.6571064773909793`*^9, 
   3.6571066739356833`*^9, 3.657106735275722*^9, 3.657107849526018*^9, 
   3.6571227105148177`*^9, 3.6571230862665367`*^9, 3.657123293897732*^9, 
   3.6571240155517855`*^9, 3.6571244679154034`*^9, 3.657124573090252*^9, 
   3.6571246564391193`*^9, 3.6658264047705765`*^9, 3.6658270035210056`*^9, 
   3.665827717046856*^9, 3.6658288078044524`*^9, 3.6658293783558807`*^9, 
   3.66582978852878*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6558532042547445`*^9, 3.6558532692033525`*^9, 3.6561544107485743`*^9, {
   3.6561544775314465`*^9, 3.656154504102208*^9}, 3.6561572208628235`*^9, 
   3.6561573648104286`*^9, 3.656159051517968*^9, 3.656159179927783*^9, 
   3.6562414129141555`*^9, 3.6571005552465534`*^9, 3.6571064773909793`*^9, 
   3.6571066739356833`*^9, 3.657106735275722*^9, 3.657107849526018*^9, 
   3.6571227105148177`*^9, 3.6571230862665367`*^9, 3.657123293897732*^9, 
   3.6571240155517855`*^9, 3.6571244679154034`*^9, 3.657124573090252*^9, 
   3.6571246564391193`*^9, 3.6658264047705765`*^9, 3.6658270035210056`*^9, 
   3.665827717046856*^9, 3.6658288078044524`*^9, 3.6658293783558807`*^9, 
   3.6658298160101185`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "t2", " ", "t4", " ", "ta"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["t4", "2"], " ", "ta"}], "+", 
           RowBox[{"t2", " ", "t3", " ", "ts"}], "-", 
           RowBox[{"7", " ", "t3", " ", "t4", " ", "ts"}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "t2", " ", "ta"}], "-", 
              RowBox[{"7", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"14", " ", "t2", " ", "ts"}], "-", 
              RowBox[{"8", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t3", " ", "ta"}], "-", 
              RowBox[{"4", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"5", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"9", " ", "t3", " ", "ts"}], "-", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", "ts"}], ")"}]}], "+", 
              RowBox[{"3", " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t1", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"66", " ", "ta"}], "-", 
              RowBox[{"6", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"65", " ", "ta"}], "-", 
              RowBox[{"3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "ta"}], "+", 
              RowBox[{"9", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", "t2", " ", "ta"}], "+", 
              RowBox[{"t4", " ", "ta"}], "+", 
              RowBox[{"24", " ", "t2", " ", "ts"}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "t3", " ", "ta"}], "+", 
              RowBox[{"2", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"3", " ", "t3", " ", "ts"}], "-", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"8", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "-", 
                 RowBox[{"4", " ", "ts"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "ta"}], "+", 
                 RowBox[{"3", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t3", " ", "ta"}], "-", 
              RowBox[{"4", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"5", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"9", " ", "t3", " ", "ts"}], "-", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", "ts"}], ")"}]}], "+", 
              RowBox[{"3", " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"2", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["t2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "ta"}], "+", 
              RowBox[{"15", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "t1", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"4", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"14", " ", "t1", " ", "ts"}], "+", 
              RowBox[{"4", " ", "t3", " ", "ts"}], "-", 
              RowBox[{"9", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t2"}], "+", 
              RowBox[{"13", " ", "t4"}]}], ")"}], " ", "ta"}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "71"}], " ", "ta"}], "+", "ts"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "19"}], " ", "ta"}], "+", "ts"}], ")"}]}], "-", 
           RowBox[{"2", " ", "t1", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"30", " ", "ta"}], "+", "ts"}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["t2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"ta", "+", 
              RowBox[{"3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"14", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"15", " ", "t4", " ", "ts"}], "+", 
              RowBox[{"2", " ", "t1", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"7", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"5", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"2", " ", "t2", " ", "ts"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "t4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"4", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"5", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t2", " ", "ta"}], "+", 
              RowBox[{"5", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"2", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "t3", " ", "ta"}], "+", 
              RowBox[{"2", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"3", " ", "t3", " ", "ts"}], "-", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"8", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t4", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "-", 
                 RowBox[{"4", " ", "ts"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "ta"}], "+", 
                 RowBox[{"3", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["t2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "ta"}], "+", 
              RowBox[{"9", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t1", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"8", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"2", " ", "t1", " ", "ts"}], "+", 
              RowBox[{"16", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"15", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "t4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"4", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"5", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t2", " ", "ta"}], "+", 
              RowBox[{"5", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"2", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "t2", " ", "t4", " ", "ta"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["t4", "2"], " ", "ta"}], "+", 
           RowBox[{"t2", " ", "t3", " ", "ts"}], "-", 
           RowBox[{"7", " ", "t3", " ", "t4", " ", "ts"}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "t2", " ", "ta"}], "-", 
              RowBox[{"7", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"14", " ", "t2", " ", "ts"}], "-", 
              RowBox[{"8", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", "t1", " ", "t3", " ", "ta"}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"67", " ", "ta"}], "-", 
              RowBox[{"3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "ta"}], "+", 
              RowBox[{"3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "t4"}], " ", "ta"}], "+", 
              RowBox[{"8", " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"3", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "ta"}], "+", 
              RowBox[{"5", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"26", " ", "t1", " ", "ta"}], "-", 
              RowBox[{"12", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"10", " ", "t1", " ", "ts"}], "-", 
              RowBox[{"10", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"9", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t2"}], "+", 
              RowBox[{"13", " ", "t4"}]}], ")"}], " ", "ta"}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "71"}], " ", "ta"}], "+", "ts"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "19"}], " ", "ta"}], "+", "ts"}], ")"}]}], "-", 
           RowBox[{"2", " ", "t1", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"30", " ", "ta"}], "+", "ts"}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "t4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"7", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "t2", " ", "ta"}], "+", 
              RowBox[{"7", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"12", " ", "t2", " ", "ts"}], "+", 
              RowBox[{"10", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", "t1", " ", "t3", " ", "ta"}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"67", " ", "ta"}], "-", 
              RowBox[{"3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "ta"}], "+", 
              RowBox[{"3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "t4"}], " ", "ta"}], "+", 
              RowBox[{"8", " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{"ta", "+", 
                 RowBox[{"3", " ", "ts"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["t2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "ta"}], "+", 
              RowBox[{"15", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "t1", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"4", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"14", " ", "t1", " ", "ts"}], "+", 
              RowBox[{"4", " ", "t3", " ", "ts"}], "-", 
              RowBox[{"9", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t1", " ", "t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "ta"}], "+", 
              RowBox[{"12", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "t3", " ", "ta"}], "+", 
              RowBox[{"10", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"9", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"18", " ", "t4", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"18", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["t2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "ta"}], "+", 
              RowBox[{"9", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t1", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"8", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"2", " ", "t1", " ", "ts"}], "+", 
              RowBox[{"16", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"15", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t1", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"66", " ", "ta"}], "-", 
              RowBox[{"6", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"65", " ", "ta"}], "-", 
              RowBox[{"3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "ta"}], "+", 
              RowBox[{"9", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", "t2", " ", "ta"}], "+", 
              RowBox[{"t4", " ", "ta"}], "+", 
              RowBox[{"24", " ", "t2", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t1", " ", "t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "ta"}], "+", 
              RowBox[{"12", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "t3", " ", "ta"}], "+", 
              RowBox[{"10", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"9", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"18", " ", "t4", " ", "ts"}]}], ")"}]}], "-", 
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"18", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "t4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t3", " ", "ta"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"7", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"t3", " ", "ts"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "t2", " ", "ta"}], "+", 
              RowBox[{"7", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"12", " ", "t2", " ", "ts"}], "+", 
              RowBox[{"10", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"5", " ", "t3", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"t1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "t4", " ", "ta"}], "-", 
              RowBox[{"2", " ", "t2", " ", "ts"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t4", " ", "ta"}], "+", 
              RowBox[{"3", " ", "t3", " ", "ts"}], "+", 
              RowBox[{"6", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t2"}], "+", 
              RowBox[{"3", " ", "t4"}]}], ")"}], " ", "ta"}], "+", 
           RowBox[{
            SuperscriptBox["t1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"61", " ", "ta"}], "-", 
              RowBox[{"9", " ", "ts"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "ta"}], "-", "ts"}], ")"}]}], "+", 
           RowBox[{"2", " ", "t1", " ", "t3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"37", " ", "ta"}], "+", 
              RowBox[{"6", " ", "ts"}]}], ")"}]}]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6558532042547445`*^9, 3.6558532692033525`*^9, 3.6561544107485743`*^9, {
   3.6561544775314465`*^9, 3.656154504102208*^9}, 3.6561572208628235`*^9, 
   3.6561573648104286`*^9, 3.656159051517968*^9, 3.656159179927783*^9, 
   3.6562414129141555`*^9, 3.6571005552465534`*^9, 3.6571064773909793`*^9, 
   3.6571066739356833`*^9, 3.657106735275722*^9, 3.657107849526018*^9, 
   3.6571227105148177`*^9, 3.6571230862665367`*^9, 3.657123293897732*^9, 
   3.6571240155517855`*^9, 3.6571244679154034`*^9, 3.657124573090252*^9, 
   3.6571246564391193`*^9, 3.6658264047705765`*^9, 3.6658270035210056`*^9, 
   3.665827717046856*^9, 3.6658288078044524`*^9, 3.6658293783558807`*^9, 
   3.6658298839108553`*^9}]
}, Open  ]],

Cell[TextData[{
 "As in Ko et al, the doublon and holon hop channels cancel, but only at \
order ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "H"], TraditionalForm]]],
 ".  Here, at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["J", "H"], "2"], TraditionalForm]]],
 " we still have a relevant term. Note, however, note that the holon channels \
do not contribute to the desired term, which also appears at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["J", "H"], "2"], TraditionalForm]]],
 ". "
}], "Text",
 CellChangeTimes->{{3.6571067794776897`*^9, 3.657106827979244*^9}, {
  3.6571068851224704`*^9, 3.6571069459404984`*^9}, {3.665827764537863*^9, 
  3.6658277647858744`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Hz3", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.655634392283442*^9, 3.6556345135972385`*^9}, {
  3.6556346293449507`*^9, 3.6556346320931044`*^9}, {3.6558540259398746`*^9, 
  3.6558540406632786`*^9}, {3.6561542807714243`*^9, 3.6561542885389233`*^9}, {
  3.6561543439137106`*^9, 3.6561543447132554`*^9}, {3.657106427285079*^9, 
  3.657106427363233*^9}, {3.6571246045479913`*^9, 3.6571246049772935`*^9}, {
  3.665829008029972*^9, 3.665829008119034*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"27", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "J"}], "+", "U"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["J", "2"]}], "-", 
       RowBox[{"4", " ", "J", " ", "U"}], "+", 
       SuperscriptBox["U", "2"]}], ")"}], "2"]}]], 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "J", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "ta"}], "+", 
           RowBox[{"5", " ", "ts"}]}], ")"}]}], "-", 
        RowBox[{"t4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], " ", "t1", " ", "ta"}], "+", 
           RowBox[{"8", " ", "t3", " ", "ta"}], "+", 
           RowBox[{"21", " ", "t4", " ", "ta"}], "+", 
           RowBox[{"10", " ", "t1", " ", "ts"}], "-", 
           RowBox[{"10", " ", "t3", " ", "ts"}], "+", 
           RowBox[{"9", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "ta"}], "+", 
           RowBox[{"5", " ", "ts"}]}], ")"}]}], "-", 
        RowBox[{"t4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "t1", " ", "ta"}], "-", 
           RowBox[{"12", " ", "t3", " ", "ta"}], "+", 
           RowBox[{"6", " ", "t4", " ", "ta"}], "+", 
           RowBox[{"10", " ", "t1", " ", "ts"}], "-", 
           RowBox[{"10", " ", "t3", " ", "ts"}], "+", 
           RowBox[{"9", " ", "t4", " ", "ts"}]}], ")"}]}]}], ")"}], " ", 
      "U"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6556343938645067`*^9, 3.6556345177796817`*^9, 3.6556346413230963`*^9, 
   3.655726279351468*^9, 3.655813272651367*^9, 3.6558540414818506`*^9, 
   3.656154423030866*^9, {3.6561544801583085`*^9, 3.6561545050610514`*^9}, 
   3.6561590365798388`*^9, 3.656159164628422*^9, 3.6562413901053123`*^9, 
   3.6571005402152185`*^9, 3.6571064759525146`*^9, 3.6571068686274805`*^9, 
   3.657106916556345*^9, 3.657107861614533*^9, 3.657122716051747*^9, 
   3.6571230912764263`*^9, 3.6571240156578608`*^9, 3.657124468071514*^9, 
   3.657124585998413*^9, 3.657124670911381*^9, 3.665826481947792*^9, 
   3.665827789253467*^9, 3.6658288995567193`*^9, 3.6658291845747175`*^9, 
   3.6658298887062654`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hz3", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t4", "\[Rule]", "0"}], "}"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6658294088900104`*^9, 3.6658294188026447`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["J", "2"], " ", 
   SuperscriptBox["t2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", " ", "J", " ", "ta"}], "+", 
     RowBox[{"10", " ", "J", " ", "ts"}], "+", 
     RowBox[{"3", " ", "ta", " ", "U"}], "+", 
     RowBox[{"5", " ", "ts", " ", "U"}]}], ")"}]}], 
  RowBox[{"9", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "J"}], "+", "U"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["J", "2"]}], "-", 
      RowBox[{"4", " ", "J", " ", "U"}], "+", 
      SuperscriptBox["U", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.6658294216289005`*^9, 3.6658298929192796`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MatrixForm", "/@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      SuperscriptBox["J", "2"], " ", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{"Hz3", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"J", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "//", 
   "FullSimplify"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{3.6658295556478214`*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]"}], "27"],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], " ", 
  TagBox[
   SuperscriptBox["J", "2"],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], " ", 
  RowBox[{"(", 
   TagBox[
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["t2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "ta"}], "+", 
        RowBox[{"5", " ", "ts"}]}], ")"}]}], "-", 
     RowBox[{"t4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"26", " ", "t1", " ", "ta"}], "-", 
        RowBox[{"12", " ", "t3", " ", "ta"}], "+", 
        RowBox[{"6", " ", "t4", " ", "ta"}], "+", 
        RowBox[{"10", " ", "t1", " ", "ts"}], "-", 
        RowBox[{"10", " ", "t3", " ", "ts"}], "+", 
        RowBox[{"9", " ", "t4", " ", "ts"}]}], ")"}]}]}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ")"}], " ", 
  TagBox[
   FractionBox["1", 
    SuperscriptBox["U", "4"]],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{3.665829558643997*^9, 3.6658298946718307`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MatrixForm", "/@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      SuperscriptBox["J", "2"], " ", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Hz3", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"t4", "\[Rule]", "0"}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"J", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "//", 
   "FullSimplify"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.6658295015778675`*^9, 3.6658295216580496`*^9}}],

Cell[BoxData[
 RowBox[{
  TagBox[
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]"}], "9"],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], " ", 
  TagBox[
   SuperscriptBox["J", "2"],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], " ", 
  TagBox[
   SuperscriptBox["t2", "2"],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], " ", 
  RowBox[{"(", 
   TagBox[
    RowBox[{
     RowBox[{"3", " ", "ta"}], "+", 
     RowBox[{"5", " ", "ts"}]}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ")"}], " ", 
  TagBox[
   FractionBox["1", 
    SuperscriptBox["U", "4"]],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{3.6658295384452257`*^9, 3.6658298974658356`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SessionTime", "[", "]"}], "-", "start"}]], "Input",
 CellChangeTimes->{{3.656158285216304*^9, 3.6561582896094255`*^9}, {
   3.6561583389415593`*^9, 3.6561583459775267`*^9}, {3.65615839485643*^9, 
   3.6561584018434076`*^9}, {3.656158445564194*^9, 3.656158452492098*^9}, {
   3.6561584850376544`*^9, 3.6561585120828342`*^9}, 3.656158600755845*^9}],

Cell[BoxData["214.1218436`9.48117597185713"], "Output",
 CellChangeTimes->{3.6561590629652567`*^9, 3.6561591912274523`*^9, 
  3.6562414253890095`*^9, 3.6571005671188097`*^9, 3.657107861630157*^9, 
  3.657122716063757*^9, 3.6571240156698694`*^9, 3.657124468084523*^9, 
  3.6571245860104218`*^9, 3.6571246709233875`*^9, 3.6658264819637938`*^9, 
  3.6658277892694693`*^9, 3.6658288996147604`*^9, 3.665829897536868*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-hop processes", "Section",
 CellChangeTimes->{{3.6558542811002584`*^9, 3.655854283543985*^9}}],

Cell[TextData[{
 "Paths visiting three sites in four hops. First are ",
 Cell[BoxData[
  FormBox["c", TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"c", "'"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6556348971800404`*^9, 3.655634897476892*^9}, {
  3.6556360389883633`*^9, 3.6556361272321997`*^9}, {3.6556386173851843`*^9, 
  3.655638622388056*^9}, {3.6561500293226595`*^9, 3.6561500483412113`*^9}, {
  3.656155062435284*^9, 3.656155075003189*^9}, {3.6571238841012917`*^9, 
  3.6571238855425725`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Hzc", "=", " ", 
    RowBox[{
     SuperscriptBox["T", "y"], "\[Sigma]", " ", 
     SuperscriptBox["T", "x"], 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["T", "x"], "M", " ", 
     SuperscriptBox["T", "y"]}]}], TraditionalForm]]],
 "\[Sigma]   (order 2321)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
  3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
  3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
  3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556296242746716`*^9, 
  3.655629652103572*^9}, {3.655629715563425*^9, 3.655629727727758*^9}, {
  3.6556299601727476`*^9, 3.655629967804943*^9}, {3.6556303379395704`*^9, 
  3.6556303459986134`*^9}, {3.6556304554660516`*^9, 3.6556304568128967`*^9}, {
  3.6556314169476724`*^9, 3.655631417128725*^9}, {3.655636160595891*^9, 
  3.655636228950318*^9}, {3.6556362645456133`*^9, 3.65563631637941*^9}, {
  3.6556382821007967`*^9, 3.655638283325678*^9}, {3.655638330173298*^9, 
  3.6556383309588194`*^9}, {3.6561547419764433`*^9, 3.6561547744064083`*^9}, {
  3.6571236161702747`*^9, 3.657123616205293*^9}, {3.657123861853554*^9, 
  3.657123861853554*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mzc", "=", 
   RowBox[{
   "TJy", ".", "sigma6", ".", "TJx", ".", "MM2", ".", "TJx", ".", "MM", ".", 
    "TJy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzct", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"Mzc", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"sigma", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzc", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"TensorMultiply", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Epsilon]\[Epsilon]"}], ",", 
       "Hzct", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQHXT85dkSm9eOSSeWXQHRp1XZUvuBdO9STjA9xyks
G0Tn6gvmgGibqI8lIFrxAH85iLYo7z8Com8Jyh4D0TMljRdNAtKXJkWB6Sur
320G0b+6DbaC+a8m7wTRTYtdjoDouEUXP4HoZZUhn0G03jF5nslAWlDDih9E
C3/9LQSm2XqEQXQY73sZEH3w0jVVEH2gT0sbRFfvjQDTyTlrjED0dA9BKxB9
zNraHkxLHQDTbCqGi0F0nlgMmF6byqvyEkh/v6UPptNdZp17BaT/5c4F02nV
tZf7bV87XuV+ewtEN6xTdp8ApFeGbPcA0edqop9k2AP9Mf3pUxBttfE+UyaQ
vnWngRlEAwB6L63g
  "]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.655575214498043*^9, 3.6555752949213715`*^9}, {
   3.655575420367933*^9, 3.6555754837367396`*^9}, {3.6555756450143147`*^9, 
   3.655575818917779*^9}, {3.6556296106620183`*^9, 3.6556296107401457`*^9}, {
   3.6556296794974566`*^9, 3.655629679638054*^9}, {3.6556297384409513`*^9, 
   3.6556297595961018`*^9}, {3.6556303921532497`*^9, 
   3.6556303949854393`*^9}, {3.6556363729504733`*^9, 3.6556363754431453`*^9}, 
   3.6556371122882595`*^9}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Hzcp", "=", " ", 
    RowBox[{
     SuperscriptBox["T", "x"], "\[Sigma]", " ", 
     SuperscriptBox["T", "y"], 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["T", "y"], "M", " ", 
     SuperscriptBox["T", "x"], " ", "\[Sigma]"}]}], TraditionalForm]]],
 "   (order 2123)"
}], "Text",
 CellChangeTimes->{{3.655550528813839*^9, 3.655550531728692*^9}, {
  3.6555508876990604`*^9, 3.655551024227624*^9}, {3.655551069393005*^9, 
  3.655551089926594*^9}, {3.6555511209866247`*^9, 3.655551163702232*^9}, {
  3.655575133012988*^9, 3.6555751412247314`*^9}, {3.6556296242746716`*^9, 
  3.655629652103572*^9}, {3.655629715563425*^9, 3.655629727727758*^9}, {
  3.6556299601727476`*^9, 3.655629967804943*^9}, {3.6556303379395704`*^9, 
  3.6556303459986134`*^9}, {3.6556304554660516`*^9, 3.6556304568128967`*^9}, {
  3.6556314169476724`*^9, 3.655631417128725*^9}, {3.655636160595891*^9, 
  3.655636228950318*^9}, {3.6556362645456133`*^9, 3.65563631637941*^9}, {
  3.655638100566022*^9, 3.655638127653351*^9}, {3.6556383338697433`*^9, 
  3.6556383349351535`*^9}, {3.656154988754534*^9, 3.65615499507498*^9}, {
  3.657123633617491*^9, 3.6571236336564894`*^9}, {3.6571238693488865`*^9, 
  3.6571238693488865`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mzcp", "=", 
   RowBox[{
   "TJx", ".", "sigma6", ".", "TJy", ".", "MM2", ".", "TJy", ".", "MM", ".", 
    "TJx"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzcpt", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"Mzcp", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"sigma", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzcp", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"TensorMultiply", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Epsilon]\[Epsilon]"}], ",", 
       "Hzcpt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
   3.6556296081921134`*^9, 3.655629608301459*^9}, {3.655629658695631*^9, 
   3.6556296645370393`*^9}, {3.655629735542265*^9, 3.655629752492203*^9}, {
   3.655630372483303*^9, 3.655630384908429*^9}, {3.6556362415968747`*^9, 
   3.6556362428304224`*^9}, {3.655636383458475*^9, 3.655636393517087*^9}, {
   3.6556364286224155`*^9, 3.6556365141449594`*^9}, {3.65563688655107*^9, 
   3.6556368906398497`*^9}, {3.655637088992942*^9, 3.655637113817391*^9}, {
   3.6556371438736663`*^9, 3.6556371483757415`*^9}, {3.655637223470378*^9, 
   3.655637294713227*^9}, {3.6556373373299255`*^9, 3.65563733877313*^9}, {
   3.655637397388231*^9, 3.655637456540111*^9}, {3.6556374978510466`*^9, 
   3.6556375020032682`*^9}, {3.655638132995386*^9, 3.6556381498248844`*^9}, {
   3.6556383431422806`*^9, 3.655638344654086*^9}, {3.6558134263829412`*^9, 
   3.655813427281822*^9}, 3.6558168330657763`*^9, {3.656154998307272*^9, 
   3.6561550357496243`*^9}, 3.656159100841726*^9, {3.657123635661442*^9, 
   3.6571236441642556`*^9}, {3.657123870816919*^9, 3.6571238742396555`*^9}, 
   3.6571244283868713`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.655638606116248*^9, 3.656155055855654*^9}],

Cell[TextData[{
 "And now ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "d"}], TraditionalForm]]],
 ") and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "d"}], TraditionalForm]]],
 "\[CloseCurlyQuote])"
}], "Text",
 CellChangeTimes->{{3.6556386098595996`*^9, 3.655638627277935*^9}, {
  3.6561550792962527`*^9, 3.6561550825835857`*^9}, {3.6571238784836736`*^9, 
  3.6571238799905353`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Hzd", "=", " ", 
    RowBox[{
     SuperscriptBox["T", "x"], "\[Sigma]", " ", 
     SuperscriptBox["T", "x"], "M", " ", 
     SuperscriptBox["T", "y"], 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["T", "y"], " ", "\[Sigma]"}]}], TraditionalForm]]],
 "   (order 3212)"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/YNL6kSGzWvHosByML0l7tsXEL3Jg50tE0jXT17D
DaJXLLPlA9F5k+SFQPT6ijJxEJ2WteB0CZBmMFx+BkTLnOJI7wfSZQHNWSB6
CntREYg+7fm9GESrtbNOBNESh36C6W8CdgdA9JIv9gdB9NOX786BaAdmqfMg
OjRYzn0CkG6RUwHTXYLCMyYBacbMeQtA9KpSwaUgWkGlZzWIviUzqWsySP+L
L70g+sOV3ctB9PE3d8G0x0H+cyCa65PURRAtxHT8AYg+tbToIYi+slfsV7/t
a8d/Zel/QDTzuafPM+xfO15qewGmn5wOZM9EogF5pp+k
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mzd", "=", 
   RowBox[{
   "TJx", ".", "sigma6", ".", "TJx", ".", "MM", ".", "TJy", ".", "MM2", ".", 
    "TJy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzdt", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"Mzd", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"sigma", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzd", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"TensorMultiply", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Epsilon]\[Epsilon]"}], ",", 
       "Hzdt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.655575151305581*^9, 3.655575205211961*^9}, {
   3.6556296081921134`*^9, 3.655629608301459*^9}, {3.655629658695631*^9, 
   3.6556296645370393`*^9}, {3.655629735542265*^9, 3.655629752492203*^9}, {
   3.655630372483303*^9, 3.655630384908429*^9}, {3.6556362415968747`*^9, 
   3.6556362428304224`*^9}, {3.655636383458475*^9, 3.655636393517087*^9}, {
   3.6556364286224155`*^9, 3.6556365141449594`*^9}, {3.65563688655107*^9, 
   3.6556368906398497`*^9}, {3.655637088992942*^9, 3.655637113817391*^9}, {
   3.6556371438736663`*^9, 3.6556371483757415`*^9}, {3.655637223470378*^9, 
   3.655637294713227*^9}, {3.6556373373299255`*^9, 3.65563733877313*^9}, {
   3.655637397388231*^9, 3.655637456540111*^9}, {3.6556374978510466`*^9, 
   3.6556375020032682`*^9}, {3.655638132995386*^9, 3.6556381498248844`*^9}, {
   3.6556383431422806`*^9, 3.655638344654086*^9}, {3.655638669542103*^9, 
   3.6556387039773927`*^9}, {3.6556388230587883`*^9, 3.655638853195057*^9}, {
   3.655813429632206*^9, 3.6558134305200067`*^9}, 3.655816840456517*^9, {
   3.6561551138449697`*^9, 3.656155179209163*^9}, 3.656159105131764*^9, {
   3.657123650078456*^9, 3.657123659701295*^9}, {3.6571238998350472`*^9, 
   3.6571239095925827`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Hzdp", "=", " ", 
    RowBox[{
     SuperscriptBox["T", "y"], "\[Sigma]", " ", 
     SuperscriptBox["T", "y"], "M", " ", 
     SuperscriptBox["T", "x"], 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["T", "x"], " ", "\[Sigma]"}]}], TraditionalForm]]],
 "   (order 1232)"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/YNL6kSGzWvHosByML0l7tsXEL3Jg50tE0jXT17D
DaJXLLPlA9F5k+SFQPT6ijJxEJ2WteB0CZBmMFx+BkTLnOJI7wfSZQHNWSB6
CntREYg+7fm9GESrtbNOBNESh36C6W8CdgdA9JIv9gdB9NOX786BaAdmqfMg
OjRYzn0CkG6RUwHTXYLCMyYBacbMeQtA9KpSwaUgWkGlZzWIviUzqWsySP+L
L70g+sOV3ctB9PE3d8G0x0H+cyCa65PURRA95fCDGyC64dDzmyDa7PLvhyD6
E9fmRyD62JlPv/ptXzsKxnP+BdGdoVtfZti/drx0bRuY/lcrxZkJpI3aIDQA
Qfqoiw==
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mzdp", "=", 
   RowBox[{
   "TJy", ".", "sigma6", ".", "TJy", ".", "MM", ".", "TJx", ".", "MM2", ".", 
    "TJx"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzdpt", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"Mzdp", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"sigma", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzdp", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"TensorMultiply", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Epsilon]\[Epsilon]"}], ",", 
       "Hzdpt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6556387114366465`*^9, 3.6556387188893547`*^9}, {
   3.655638767213621*^9, 3.6556387737423887`*^9}, {3.6556388324727335`*^9, 
   3.65563883428946*^9}, {3.6558134335417566`*^9, 3.655813434330411*^9}, 
   3.6558168425782537`*^9, {3.6561551177097187`*^9, 3.6561551206976547`*^9}, {
   3.6561551538759055`*^9, 3.656155171143911*^9}, 3.656159108868409*^9, {
   3.6571236645627766`*^9, 3.6571236727231245`*^9}, {3.6571239156584916`*^9, 
   3.657123925149089*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.6556388856275177`*^9, 3.656155184417821*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hz4", " ", "=", " ", 
   RowBox[{"Hzc", "-", "Hzcp", "+", "Hzd", "-", "Hzdp"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.655639096286974*^9, 3.6556391184792194`*^9}, {
  3.656155255460003*^9, 3.6561552859807634`*^9}, {3.6571236752949657`*^9, 
  3.6571236822198524`*^9}, {3.657123934676834*^9, 3.657123953258506*^9}}],

Cell["The term we wanted:", "Text",
 CellChangeTimes->{{3.656155754123432*^9, 3.6561557585735464`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hz4", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}], "//", "Simplify"}], "//",
   "Factor"}]], "Input",
 CellChangeTimes->{{3.655819877207299*^9, 3.6558199086444645`*^9}, {
   3.656155297046606*^9, 3.656155308370618*^9}, {3.657123684710639*^9, 
   3.657123691534466*^9}, 3.6571239558603716`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"32", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["J", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", "t4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", " ", "t1", " ", "t2"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["t2", "2"]}], "+", 
      RowBox[{"t2", " ", "t3"}], "+", 
      RowBox[{"4", " ", "t1", " ", "t4"}], "+", 
      RowBox[{"2", " ", "t3", " ", "t4"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["t4", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "J"}], "-", "U"}], ")"}]}], 
   RowBox[{"81", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"J", "-", "U"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "J"}], "-", "U"}], ")"}], "3"]}]]}]], "Output",
 CellChangeTimes->{{3.6558198863477983`*^9, 3.655819915316197*^9}, 
   3.6561556798056917`*^9, 3.656155734260524*^9, 3.6561591160920486`*^9, 
   3.6561592094752455`*^9, 3.6562414431115394`*^9, 3.6571005866190596`*^9, 
   3.657107879888628*^9, 3.657124033261359*^9, 3.6571244846521955`*^9, 
   3.6571246077052307`*^9, 3.6571246921480584`*^9, 3.6658265052447805`*^9, 
   3.6658278083250623`*^9, 3.665828925494198*^9, 3.66582992292638*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6558197033930187`*^9, 3.6558197035336447`*^9}, {
  3.6561557412564774`*^9, 3.656155760975247*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SessionTime", "[", "]"}], "-", "start"}]], "Input",
 CellChangeTimes->{{3.656158285216304*^9, 3.6561582896094255`*^9}, {
   3.6561583389415593`*^9, 3.6561583459775267`*^9}, {3.65615839485643*^9, 
   3.6561584018434076`*^9}, {3.656158445564194*^9, 3.656158452492098*^9}, {
   3.6561584850376544`*^9, 3.6561585120828342`*^9}, 3.656158600755845*^9}],

Cell[BoxData["239.5723919`9.529951766739911"], "Output",
 CellChangeTimes->{3.656159209515256*^9, 3.6562414431685796`*^9, 
  3.6571005866540847`*^9, 3.6571078799355044`*^9, 3.657124033296403*^9, 
  3.657124607788289*^9, 3.6571246922071147`*^9, 3.665826505328787*^9, 
  3.6658278084370923`*^9, 3.665828925577365*^9, 3.665829922987424*^9}]
}, Open  ]],

Cell[TextData[{
 "It turns out that nothing appears until order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["J", "2"], "/", 
    SuperscriptBox["U", "5"]}], TraditionalForm]]],
 " (This part of the calculation can take a few minutes due to the Simplify \
command)"
}], "Text",
 CellChangeTimes->{{3.656155765810673*^9, 3.656155824941041*^9}, {
  3.656155882379228*^9, 3.656155933840205*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Map", "[", 
  RowBox[{"MatrixForm", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"81", 
      SuperscriptBox["U", "3"], "Hzc"}], "/.", 
     RowBox[{"{", 
      RowBox[{"J", "\[Rule]", "0"}], "}"}]}], "//", "Simplify"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"MatrixForm", ",", 
   RowBox[{
    RowBox[{"81", 
     SuperscriptBox["U", "4"], 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"Hz4", ",", 
       RowBox[{"{", 
        RowBox[{"J", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6558200854190435`*^9, 3.6558201048394566`*^9}, {
   3.6561553187002583`*^9, 3.6561553260817604`*^9}, {3.657123696674206*^9, 
   3.6571236967242403`*^9}, 3.6571239603597107`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.655819971777777*^9, 3.6558200898237567`*^9, 
  3.6561556825866604`*^9, 3.6561557378540697`*^9, 3.6561592134090133`*^9, 
  3.656241446407873*^9, 3.6571005903191185`*^9, 3.6571078834729652`*^9, 
  3.657124034406173*^9, 3.657124609499504*^9, 3.65712469323583*^9, 
  3.665826506340864*^9, 3.6658278097451754`*^9, 3.6658289268382654`*^9, 
  3.6658299243059845`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.655819971777777*^9, 3.6558200898237567`*^9, 
  3.6561556825866604`*^9, 3.6561557378540697`*^9, 3.6561592134090133`*^9, 
  3.656241446407873*^9, 3.6571005903191185`*^9, 3.6571078834729652`*^9, 
  3.657124034406173*^9, 3.657124609499504*^9, 3.65712469323583*^9, 
  3.665826506340864*^9, 3.6658278097451754`*^9, 3.6658289268382654`*^9, 
  3.665830105625331*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SessionTime", "[", "]"}], "-", "start"}]], "Input",
 CellChangeTimes->{{3.656158285216304*^9, 3.6561582896094255`*^9}, {
   3.6561583389415593`*^9, 3.6561583459775267`*^9}, {3.65615839485643*^9, 
   3.6561584018434076`*^9}, {3.656158445564194*^9, 3.656158452492098*^9}, {
   3.6561584850376544`*^9, 3.6561585120828342`*^9}, 3.656158600755845*^9}],

Cell[BoxData["422.2543262`9.776089105655052"], "Output",
 CellChangeTimes->{3.6561593040592213`*^9, 3.6562415183792114`*^9, 
  3.6571012279601755`*^9, 3.6571079895875187`*^9, 3.65712408624487*^9, 
  3.6571248024408903`*^9, 3.6658266546532593`*^9, 3.665829097863901*^9, 
  3.6658301056723657`*^9}]
}, Open  ]],

Cell[TextData[{
 "The term we wanted appeared at order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["J", "2"], "/", 
    SuperscriptBox["U", "5"]}], TraditionalForm]]],
 " but required t4 hopping, which breaks the ideal crystal symmetry. It turns \
out that there are other terms (that don\[CloseCurlyQuote]t project to zero \
flux in the Kitaev model) that appear at this order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["J", "2"], "/", 
    SuperscriptBox["U", "5"]}], TraditionalForm]]],
 " without the need for t4 (they do require t2, however)."
}], "Text",
 CellChangeTimes->{{3.656155979797844*^9, 3.6561560783471284`*^9}, {
   3.6561565702965*^9, 3.6561565779441285`*^9}, 3.656159124406744*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"MatrixForm", ",", 
   RowBox[{
    RowBox[{"81", 
     SuperscriptBox["U", "5"], 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Hz4", "/.", 
        RowBox[{"{", 
         RowBox[{"t4", "\[Rule]", "0"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"J", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.655820186331403*^9, 3.655820189007864*^9}, {
   3.6558203628723297`*^9, 3.6558203714662566`*^9}, {3.6561553379059725`*^9, 
   3.656155338468347*^9}, 3.6571238091891594`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "-", 
           RowBox[{"2", " ", "t1", " ", "t3"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["t3", "2"]}]}], ")"}]}], "0"},
       {
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "+", 
           RowBox[{"2", " ", "t1", " ", "t3"}], "+", 
           SuperscriptBox["t3", "2"]}], ")"}]}], 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "-", 
           RowBox[{"2", " ", "t1", " ", "t3"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["t3", "2"]}]}], ")"}]}], "0"},
       {
        RowBox[{"64", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"]}], 
        RowBox[{"64", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t1", "2"], "+", 
           SuperscriptBox["t2", "2"], "-", 
           RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"t1", " ", "t3"}], "-", 
           SuperscriptBox["t3", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", "t2", " ", "t3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"t1", " ", "t3"}], "+", 
           SuperscriptBox["t3", "2"]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", "32"}], " ", "\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "+", 
           RowBox[{"2", " ", "t1", " ", "t3"}], "+", 
           SuperscriptBox["t3", "2"]}], ")"}]}], 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "+", 
           RowBox[{"2", " ", "t1", " ", "t3"}], "+", 
           SuperscriptBox["t3", "2"]}], ")"}]}], 
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t1", "2"], "-", 
           SuperscriptBox["t2", "2"], "-", 
           SuperscriptBox["t3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"t1", " ", "t3"}], "-", 
           SuperscriptBox["t3", "2"]}], ")"}]}]},
       {
        RowBox[{
         RowBox[{"-", "32"}], " ", "\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "+", 
           RowBox[{"2", " ", "t1", " ", "t3"}], "+", 
           SuperscriptBox["t3", "2"]}], ")"}]}], "0", "0"},
       {"0", 
        RowBox[{"64", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"]}], 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "-", 
           RowBox[{"6", " ", "t1", " ", "t3"}], "+", 
           SuperscriptBox["t3", "2"]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{
         RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "-", 
           RowBox[{"2", " ", "t1", " ", "t3"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["t3", "2"]}]}], ")"}]}]},
       {
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t1", "2"], "-", 
           SuperscriptBox["t2", "2"], "-", 
           SuperscriptBox["t3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"t1", " ", "t3"}], "-", 
           SuperscriptBox["t3", "2"]}], ")"}]}], "0", 
        RowBox[{
         RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "-", 
           RowBox[{"2", " ", "t1", " ", "t3"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["t3", "2"]}]}], ")"}]}]},
       {
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t2", "2"]}], "-", 
           RowBox[{"6", " ", "t1", " ", "t3"}], "+", 
           SuperscriptBox["t3", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", "t2", " ", "t3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["t1", "2"]}], "+", 
           RowBox[{"t1", " ", "t3"}], "+", 
           SuperscriptBox["t3", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "t1"}], "+", "t3"}], ")"}], "2"]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.655820347576677*^9, 3.6558204186437917`*^9, 
  3.6561560465599394`*^9, 3.6561593816006203`*^9, 3.656241592957193*^9, 
  3.657101295791588*^9, 3.6571081002020483`*^9, 3.657124136869801*^9, 
  3.657124890070155*^9, 3.6658267599438243`*^9, 3.665829173649201*^9, 
  3.6658302553423595`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SessionTime", "[", "]"}], "-", "start"}]], "Input",
 CellChangeTimes->{{3.656158285216304*^9, 3.6561582896094255`*^9}, {
   3.6561583389415593`*^9, 3.6561583459775267`*^9}, {3.65615839485643*^9, 
   3.6561584018434076`*^9}, {3.656158445564194*^9, 3.656158452492098*^9}, {
   3.6561584850376544`*^9, 3.6561585120828342`*^9}, 3.656158600755845*^9}],

Cell[BoxData["571.9593467`9.907880159262602"], "Output",
 CellChangeTimes->{3.656159381627655*^9, 3.656241592982212*^9, 
  3.657101295822839*^9, 3.657108100229447*^9, 3.6571241368888283`*^9, 
  3.657124890095173*^9, 3.665826759991827*^9, 3.66583025537138*^9}]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.655726250988118*^9, 3.655726251152503*^9}, 
   3.6561558659173717`*^9}],

Cell["\<\
Now I take care of some other types of 3-site, 4-hop processes that were not \
in Ko et al.\
\>", "Text",
 CellChangeTimes->{{3.655726255900292*^9, 3.6557263027381725`*^9}, {
  3.655753237827366*^9, 3.655753237884658*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Hze", "=", " ", 
    RowBox[{
     SuperscriptBox["T", "y"], "M", " ", 
     SuperscriptBox["T", "x"], "M", " ", 
     SuperscriptBox["T", "x"], "M", " ", 
     SuperscriptBox["T", "y"], " ", "\[Sigma]"}]}], TraditionalForm]]],
 "   (order 2321)"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ/YNL6kSGzWvHosByML0l7tsXEL3Jg50tE0jXT17D
DaJXLLPlA9F5k+SFQPT6ijJxEJ2WteB0CZBmMFx+BkTLnOJI7wfSZQHNWSB6
CntREYg+7fm9GESrtbNOBNESh36C6W8CdgdA9JIv9gdB9NOX786BaAdmqfMg
OjRYzn0CkG6RUwHTXYLCMyYBacbMeQtA9KpSwaUgWkGlZzWIviUzqWsySP+L
L70g+sOV3ctB9PE3d8G0x0H+cyCa65PURRA95fCDGyC64dDzmyDa7PLvhyD6
E9fmRyBa6LPx0dNAWu5h7ykQve/Kq3sgOuPtdzDtlGqvPcH2teOf8jw9ED1H
xfhDhv1rx43vTcA0m4HTT2QaALYGuak=
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mze", "=", 
   RowBox[{
   "TJy", ".", "MM", ".", "TJx", ".", "MM", ".", "TJx", ".", "MM", ".", 
    "TJy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzet", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"Mze", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"sigma", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hze", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"TensorMultiply", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Epsilon]\[Epsilon]"}], ",", 
       "Hzet", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6556387114366465`*^9, 3.6556387188893547`*^9}, {
   3.655638767213621*^9, 3.6556387737423887`*^9}, {3.6556388324727335`*^9, 
   3.65563883428946*^9}, {3.655753322037113*^9, 3.655753362829194*^9}, {
   3.6557534267746553`*^9, 3.655753427912184*^9}, {3.655753472098278*^9, 
   3.655753481736283*^9}, {3.655813448643857*^9, 3.655813449550088*^9}, 
   3.6558168858315983`*^9, {3.65615551030717*^9, 3.656155541258248*^9}, 
   3.6561591333575487`*^9, {3.6571237159528923`*^9, 3.65712372728895*^9}, {
   3.6571237875894227`*^9, 3.6571237950010185`*^9}}],

Cell[TextData[{
 "Note that both ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["a", "i"]}], TraditionalForm]]],
 ") processes are their own time-reversal conjugates"
}], "Text",
 CellChangeTimes->{{3.656155555903388*^9, 3.6561555888987236`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Hzf", "=", " ", 
    RowBox[{
     SuperscriptBox["T", "x"], "M", " ", 
     SuperscriptBox["T", "y"], "M", " ", 
     SuperscriptBox["T", "y"], "M", " ", 
     SuperscriptBox["T", "x"], " ", "\[Sigma]"}]}], TraditionalForm]]],
 "   (order 2123)"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ/YNL6kSGzWvHosByML0l7tsXEL3Jg50tE0jXT17D
DaJXLLPlA9F5k+SFQPT6ijJxEJ2WteB0CZBmMFx+BkTLnOJI7wfSZQHNWSB6
CntREYg+7fm9GESrtbNOBNESh36C6W8CdgdA9JIv9gdB9NOX786BaAdmqfMg
OjRYzn0CkG6RUwHTXYLCMyYBacbMeQtA9KpSwaUgWkGlZzWIviUzqWsySP+L
L70g+sOV3ctB9PE3d8G0x0H+cyCa65PURRA95fCDGyC64dDzmyDa7PLvhyD6
E9fmRyBa6LPx0dNAWu5h7ykQ/WfF3Ksg+oDRo2sgOpg98T4y/af4pOUE29eO
PPOfWoHoaSx/f2TYI2gAvFO7iQ==
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mzf", "=", 
   RowBox[{
   "TJx", ".", "MM", ".", "TJy", ".", "MM", ".", "TJy", ".", "MM", ".", 
    "TJx"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzft", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"Mzf", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"sigma", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], " ", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hzf", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"TensorMultiply", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Epsilon]\[Epsilon]"}], ",", 
       "Hzft", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6556387114366465`*^9, 3.6556387188893547`*^9}, {
   3.655638767213621*^9, 3.6556387737423887`*^9}, {3.6556388324727335`*^9, 
   3.65563883428946*^9}, {3.655753322037113*^9, 3.655753362829194*^9}, {
   3.655753404474722*^9, 3.655753409146631*^9}, {3.655753483948188*^9, 
   3.6557534939231243`*^9}, {3.6558134512376623`*^9, 3.6558134521281743`*^9}, 
   3.655816888874222*^9, {3.6561556161130133`*^9, 3.6561556366808977`*^9}, 
   3.656159138934498*^9, {3.657123730293091*^9, 3.6571237412670603`*^9}, {
   3.657123774881401*^9, 3.657123781039791*^9}, {3.6571239783637576`*^9, 
   3.657123979908874*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6558207924900265`*^9, 3.6558207936266403`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SessionTime", "[", "]"}], "-", "start"}]], "Input",
 CellChangeTimes->{{3.656158285216304*^9, 3.6561582896094255`*^9}, {
   3.6561583389415593`*^9, 3.6561583459775267`*^9}, {3.65615839485643*^9, 
   3.6561584018434076`*^9}, {3.656158445564194*^9, 3.656158452492098*^9}, {
   3.6561584850376544`*^9, 3.6561585120828342`*^9}, 3.656158600755845*^9}],

Cell[BoxData["625.6284956`9.946831519213703"], "Output",
 CellChangeTimes->{3.656159426875229*^9, 3.656241637345142*^9, 
  3.657101336111127*^9, 3.657108148890112*^9, 3.6571241812909827`*^9, 
  3.6571249342445154`*^9, 3.6658268039618826`*^9, 3.665830309041546*^9}]
}, Open  ]],

Cell[TextData[{
 "Up to now this notebook has taken 4.5 mins\nThis last evaluation takes \
~15mins, but is an important result: The three spin terms in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "e"}], TraditionalForm]]],
 ") (f) channels vanish"
}], "Text",
 CellChangeTimes->{{3.6561564090862813`*^9, 3.6561564662130003`*^9}, {
   3.656156690212953*^9, 3.6561566909531164`*^9}, {3.656156999868085*^9, 
   3.656157000280377*^9}, {3.6561599739202385`*^9, 3.656159974135391*^9}, 
   3.65616020580544*^9, {3.6561602691668434`*^9, 3.6561603475999155`*^9}, {
   3.656160383049884*^9, 3.6561603894024034`*^9}, {3.6571238231791124`*^9, 
   3.6571238350355105`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Map", "[", 
  RowBox[{"MatrixForm", ",", 
   RowBox[{"Hze", "//", "Simplify"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"MatrixForm", ",", 
   RowBox[{"Hzf", "//", "Simplify"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.655820810467005*^9, 3.655820844652698*^9}, {
  3.6558239046882906`*^9, 3.655823905907055*^9}, {3.6561556425300446`*^9, 
  3.65615564682463*^9}, {3.657123749381321*^9, 3.657123772191494*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.655821333661219*^9, 3.6558242539676228`*^9, 
  3.656156432603934*^9, 3.656159994100253*^9, 3.656241969109733*^9, 
  3.657101627056613*^9, 3.6571085305584908`*^9, 3.6571244400323315`*^9, 
  3.657125281847293*^9, 3.665826863135564*^9, 3.6658307074322853`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.655821333661219*^9, 3.6558242539676228`*^9, 
  3.656156432603934*^9, 3.656159994100253*^9, 3.656241969109733*^9, 
  3.657101627056613*^9, 3.6571085305584908`*^9, 3.6571244400323315`*^9, 
  3.657125281847293*^9, 3.665826863135564*^9, 3.66583117339822*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SessionTime", "[", "]"}], "-", "start"}]], "Input",
 CellChangeTimes->{{3.656158285216304*^9, 3.6561582896094255`*^9}, {
   3.6561583389415593`*^9, 3.6561583459775267`*^9}, {3.65615839485643*^9, 
   3.6561584018434076`*^9}, {3.656158445564194*^9, 3.656158452492098*^9}, {
   3.6561584850376544`*^9, 3.6561585120828342`*^9}, 3.656158600755845*^9}],

Cell[BoxData["1490.0482309`10.323715324012529"], "Output",
 CellChangeTimes->{3.656160351898052*^9, 3.6562423302038803`*^9, 
  3.657102031611845*^9, 3.6571168492099075`*^9, 3.6571256223735466`*^9, 
  3.665831173465268*^9}]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.6658314625397625`*^9}],

Cell["\<\
Finally, I check what this second-neighbor hopping gives for (NNN) exchange \
constants.\
\>", "Text",
 CellChangeTimes->{{3.665831341901205*^9, 3.6658313716066093`*^9}, 
   3.6738968922187414`*^9}],

Cell["We focus on a z-bond", "Text",
 CellChangeTimes->{{3.6558529589023533`*^9, 3.6558529765559435`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hz2", "=", 
   RowBox[{"2", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"TensorProduct", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"TensorTranspose", "[", 
          RowBox[{"sigma", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"aa", ",", "a"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"TensorTranspose", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", "TJz2", "]"}], ".", "MM", ".", 
            "TJz2"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", "aa"}], "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"aa", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6537264571936827`*^9, 3.653726466290307*^9}, {
   3.653726503392769*^9, 3.6537266149872108`*^9}, {3.6537267387947435`*^9, 
   3.653726757530198*^9}, {3.655568030753791*^9, 3.6555680310364695`*^9}, {
   3.655569086921153*^9, 3.655569087280534*^9}, {3.655569170882855*^9, 
   3.6555691923911266`*^9}, {3.65556931952076*^9, 3.6555693567947855`*^9}, 
   3.6555698974131403`*^9, {3.655569969914254*^9, 3.6555699725630827`*^9}, {
   3.655570035917497*^9, 3.6555700752979465`*^9}, {3.6555701779927454`*^9, 
   3.6555703809255114`*^9}, 3.655574080587611*^9, {3.655574204374832*^9, 
   3.6555742083631463`*^9}, {3.6555743019693108`*^9, 
   3.6555743036742487`*^9}, {3.655574365930642*^9, 3.6555743695753703`*^9}, {
   3.655574436458002*^9, 3.6555744414955134`*^9}, {3.6555744892138987`*^9, 
   3.655574534572095*^9}, {3.655574575586952*^9, 3.655574576940239*^9}, {
   3.6558073819131427`*^9, 3.655807421354888*^9}, {3.6558083121884046`*^9, 
   3.655808318439801*^9}, {3.6558090943041177`*^9, 3.6558090973060403`*^9}, {
   3.6558094208152914`*^9, 3.655809424554221*^9}, {3.655812992438748*^9, 
   3.6558129934971232`*^9}, {3.656155449217828*^9, 3.6561554505041127`*^9}, {
   3.6658313080754404`*^9, 3.6658313295952525`*^9}, 3.6658313814019527`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Jterm2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Hz2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
      RowBox[{"Hz2", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "/", "2"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6537445205361214`*^9, 3.653744580193062*^9}, 
   3.6537448521811314`*^9, {3.653744958587638*^9, 3.6537449590990863`*^9}, {
   3.6537477439054255`*^9, 3.6537477455175714`*^9}, {3.655570461400031*^9, 
   3.6555704660608754`*^9}, {3.655809439742818*^9, 3.6558094406311345`*^9}, {
   3.6558129498235946`*^9, 3.6558129500110435`*^9}, {3.6558129988903875`*^9, 
   3.655812999171641*^9}, {3.665831383846664*^9, 3.6658313936663074`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["ta", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["J", "2"], "+", 
      RowBox[{"J", " ", "U"}], "-", 
      SuperscriptBox["U", "2"]}], ")"}]}], 
   RowBox[{"9", " ", 
    RowBox[{"(", 
     RowBox[{"J", "-", "U"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "J"}], "-", "U"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "J"}], "+", "U"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.6537445727467785`*^9, 3.6537445804902725`*^9}, {
   3.6537449519831667`*^9, 3.6537449611054797`*^9}, 3.653747554088902*^9, 
   3.653747746638363*^9, 3.653749823160432*^9, 3.6555460515075717`*^9, 
   3.6555462698961535`*^9, 3.6555463944410353`*^9, 3.655552171352708*^9, 
   3.6555704830294394`*^9, 3.6555708075443735`*^9, 3.6555710424712567`*^9, 
   3.655571096135172*^9, 3.6555712037655*^9, 3.6555716417840743`*^9, 
   3.6555717802267895`*^9, 3.6555718175098333`*^9, {3.6555744497036657`*^9, 
   3.655574527520502*^9}, 3.655574735762925*^9, 3.655574776559471*^9, 
   3.6557262431292577`*^9, 3.6558075913370867`*^9, 3.655808344272334*^9, 
   3.655809454648142*^9, 3.6558128399687896`*^9, 3.6558129507141876`*^9, {
   3.655812995339506*^9, 3.6558130006313915`*^9}, 3.656158748633542*^9, 
   3.6561590315742736`*^9, 3.656159159708533*^9, 3.6562413854690304`*^9, 
   3.6571005350866833`*^9, 3.657107829875389*^9, 3.657122676994814*^9, 
   3.6571240073109727`*^9, 3.6571244564960175`*^9, 3.657124550873477*^9, 
   3.657124631114477*^9, 3.6658263025116434`*^9, 3.665826901051714*^9, 
   3.665827592176469*^9, 3.6658283788055487`*^9, 3.665828708328558*^9, 
   3.665829268429092*^9, 3.665829684968143*^9, 3.6658314094249945`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kterm2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Hz2", "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "3"}], "]"}], "]"}], "-", "Jterm2"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6537451692585745`*^9, 3.653745203721552*^9}, 
   3.655570468472694*^9, 3.655809442162372*^9, {3.6658313861267023`*^9, 
   3.665831394695024*^9}, 3.665831578069436*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["J", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["ta", "2"], "+", 
        RowBox[{"3", " ", "ta", " ", "ts"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", "J", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["ta", "2"], "+", 
        RowBox[{"2", " ", "ta", " ", "ts"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["ts", "2"]}]}], ")"}], " ", "U"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["ta", "2"], " ", 
      SuperscriptBox["U", "2"]}]}], ")"}]}], 
  RowBox[{"9", " ", 
   RowBox[{"(", 
    RowBox[{"J", "-", "U"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "J"}], "-", "U"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "J"}], "+", "U"}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.6537452042209063`*^9, 3.653747559606393*^9, 3.653747753577739*^9, 
   3.653749823232483*^9, 3.6555460515561085`*^9, 3.6555462699117775`*^9, 
   3.6555463945035353`*^9, 3.655552171383954*^9, 3.6555704846910458`*^9, 
   3.655570808911522*^9, 3.655571056071764*^9, 3.6555710972708955`*^9, 
   3.6555712042655287`*^9, 3.6555716418934517`*^9, 3.655571780283241*^9, 
   3.655571817650463*^9, {3.655574452714743*^9, 3.6555745275673776`*^9}, 
   3.6555747395425205`*^9, 3.655574776621969*^9, 3.655726243166051*^9, 
   3.6558075914620857`*^9, 3.6558083444129596`*^9, 3.6558094547953653`*^9, {
   3.655812941878863*^9, 3.6558129528899565`*^9}, 3.6558130020865784`*^9, 
   3.6561590318134584`*^9, 3.6561591598275294`*^9, 3.6562413855691*^9, 
   3.6571005351822805`*^9, 3.657107830078516*^9, 3.657122677227993*^9, 
   3.6571240075331483`*^9, 3.6571244565980897`*^9, 3.6571245511066628`*^9, 
   3.657124631261583*^9, 3.665826302678681*^9, 3.665826901151721*^9, 
   3.6658275923485003`*^9, 3.6658283789198856`*^9, 3.665828708430616*^9, 
   3.6658292685291605`*^9, 3.6658296851052413`*^9, 3.665831410966119*^9, 
   3.6658315791133714`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]term2", "=", 
  RowBox[{
   RowBox[{"Hz2", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6537499418881464`*^9, 3.653749962568899*^9}, {
   3.655570471585375*^9, 3.655570471933487*^9}, 3.655809443884745*^9, {
   3.6658313881651363`*^9, 3.6658313979713516`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.653749962941146*^9, 3.6555460515681176`*^9, 3.655546269927425*^9, 
   3.6555463945035353`*^9, 3.6555521713996005`*^9, 3.6555704852128477`*^9, 
   3.6555708093550396`*^9, 3.6555710591095953`*^9, 3.6555710978012996`*^9, 
   3.655571204659031*^9, 3.6555716419871855`*^9, 3.6555717803220673`*^9, 
   3.655571817666088*^9, {3.6555744544571977`*^9, 3.655574527614253*^9}, 
   3.6555747429645877`*^9, 3.6555747766532207`*^9, 3.655726243181697*^9, 
   3.655806344373587*^9, 3.6558075914620857`*^9, 3.6558083444129596`*^9, 
   3.6558094548578653`*^9, 3.65581300313669*^9, 3.656159031874501*^9, 
   3.65615915988457*^9, 3.6562413856751814`*^9, 3.657100535238406*^9, 
   3.657107830219144*^9, 3.657122677294046*^9, 3.657124007588169*^9, 
   3.657124456675146*^9, 3.6571245511707087`*^9, 3.657124631328615*^9, 
   3.665826302734685*^9, 3.665826901211707*^9, 3.665827592404504*^9, 
   3.6658283789839315`*^9, 3.66582870849366*^9, 3.6658292685902042`*^9, 
   3.665829685182296*^9, 3.6658314110211782`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]pterm2", "=", 
  RowBox[{
   RowBox[{"Hz2", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "3"}], "]"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.653749973392188*^9, 3.6537499800559163`*^9}, {
   3.655570475211722*^9, 3.655570475699787*^9}, 3.655809445695427*^9, {
   3.665831390023469*^9, 3.665831401852112*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6537499803811483`*^9, 3.6555460515776453`*^9, 3.6555462699506655`*^9, 
   3.6555463945347843`*^9, 3.6555521713996005`*^9, 3.6555704856626863`*^9, 
   3.6555708096519184`*^9, 3.655571067441801*^9, 3.655571111503922*^9, 
   3.6555712128412075`*^9, 3.6555716420653105`*^9, 3.6555717803437986`*^9, 
   3.655571817681714*^9, {3.655574456760054*^9, 3.6555745276298876`*^9}, 
   3.655574745364718*^9, 3.655574776668844*^9, 3.655726243212943*^9, 
   3.6558075914933376`*^9, 3.655808344444211*^9, 3.655809454917703*^9, 
   3.655813005001906*^9, 3.6561590319365454`*^9, 3.6561591599441147`*^9, 
   3.6562413857352176`*^9, 3.6571005352899933`*^9, 3.657107830312894*^9, 
   3.657122677360076*^9, 3.6571240076572156`*^9, 3.6571244567431936`*^9, 
   3.657124551236735*^9, 3.6571246313956614`*^9, 3.665826302786688*^9, 
   3.66582690127171*^9, 3.6658275924604874`*^9, 3.6658283790404863`*^9, 
   3.6658287085797267`*^9, 3.6658292686532526`*^9, 3.665829685253346*^9, 
   3.665831411029185*^9}]
}, Open  ]],

Cell["Indeed we find Heisenberg exchange at  J_H/J_K ~ (t_a/t_s)^2", "Text",
 CellChangeTimes->{{3.6558529589023533`*^9, 3.6558529765559435`*^9}, {
  3.6658314919464417`*^9, 3.665831531960922*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 624},
WindowMargins->{{-4, Automatic}, {Automatic, 1}},
PrintingPageRange->{Automatic, Automatic},
Magnification:>1.15 Inherited,
FrontEndVersion->"10.4 for Microsoft Windows (64-bit) (February 25, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 154, 3, 49, "Text"],
Cell[715, 25, 1570, 24, 163, "Text"],
Cell[2288, 51, 919, 30, 105, "Text"],
Cell[3210, 83, 664, 19, 34, "Input"],
Cell[CellGroupData[{
Cell[3899, 106, 118, 1, 80, "Section"],
Cell[4020, 109, 297, 6, 34, "Input"],
Cell[4320, 117, 1318, 38, 107, "Text"],
Cell[5641, 157, 2510, 68, 396, "Input"],
Cell[CellGroupData[{
Cell[8176, 229, 300, 6, 34, "Input"],
Cell[8479, 237, 708, 10, 34, "Output"]
}, Open  ]],
Cell[9202, 250, 230, 5, 34, "Text"],
Cell[9435, 257, 1530, 42, 261, "Input"],
Cell[CellGroupData[{
Cell[10990, 303, 238, 5, 34, "Input"],
Cell[11231, 310, 631, 9, 34, "Output"]
}, Open  ]],
Cell[11877, 322, 241, 3, 34, "Text"],
Cell[12121, 327, 1115, 32, 175, "Input"],
Cell[13239, 361, 143, 2, 34, "Input"],
Cell[CellGroupData[{
Cell[13407, 367, 608, 12, 34, "Input"],
Cell[14018, 381, 1098, 19, 34, "Output"]
}, Open  ]],
Cell[15131, 403, 137, 1, 34, "Text"],
Cell[15271, 406, 2503, 62, 220, "Input"],
Cell[17777, 470, 411, 12, 36, "Text"],
Cell[CellGroupData[{
Cell[18213, 486, 337, 9, 34, "Input"],
Cell[18553, 497, 2043, 56, 283, "Output"]
}, Open  ]],
Cell[20611, 556, 93, 1, 34, "Input"],
Cell[20707, 559, 199, 4, 34, "Text"],
Cell[CellGroupData[{
Cell[20931, 567, 4417, 161, 387, "Input"],
Cell[25351, 730, 1410, 30, 121, "Output"]
}, Open  ]],
Cell[26776, 763, 92, 1, 34, "Input"],
Cell[26871, 766, 96, 1, 34, "Text"],
Cell[CellGroupData[{
Cell[26992, 771, 1330, 40, 120, "Input"],
Cell[28325, 813, 578, 9, 34, "Output"],
Cell[28906, 824, 2423, 62, 52, "Output"]
}, Open  ]],
Cell[31344, 889, 237, 5, 34, "Text"],
Cell[31584, 896, 823, 24, 154, "Input"],
Cell[32410, 922, 94, 1, 34, "Input"],
Cell[32507, 925, 171, 3, 34, "Text"],
Cell[32681, 930, 1400, 31, 79, "Input"],
Cell[34084, 963, 92, 1, 34, "Input"],
Cell[34179, 966, 183, 2, 34, "Text"],
Cell[34365, 970, 590, 14, 57, "Input"],
Cell[34958, 986, 209, 5, 34, "Text"],
Cell[35170, 993, 92, 1, 34, "Input"],
Cell[35265, 996, 243, 5, 34, "Text"],
Cell[35511, 1003, 1386, 36, 34, "Input"],
Cell[36900, 1041, 96, 1, 34, "Input"],
Cell[36999, 1044, 233, 5, 34, "Text"],
Cell[37235, 1051, 924, 24, 57, "Input"],
Cell[CellGroupData[{
Cell[38184, 1079, 138, 2, 34, "Input"],
Cell[38325, 1083, 521, 8, 34, "Output"]
}, Open  ]],
Cell[38861, 1094, 225, 5, 34, "Text"],
Cell[39089, 1101, 1815, 40, 79, "Input"],
Cell[CellGroupData[{
Cell[40929, 1145, 140, 2, 34, "Input"],
Cell[41072, 1149, 504, 8, 34, "Output"]
}, Open  ]],
Cell[41591, 1160, 96, 1, 34, "Input"],
Cell[41690, 1163, 419, 7, 56, "Text"],
Cell[42112, 1172, 3441, 94, 169, "Input"],
Cell[CellGroupData[{
Cell[45578, 1270, 381, 6, 34, "Input"],
Cell[45962, 1278, 512, 7, 34, "Output"]
}, Open  ]]
}, Open  ]],
Cell[46501, 1289, 133, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[46659, 1294, 87, 1, 38, "Subsubtitle"],
Cell[46749, 1297, 106, 1, 34, "Text"],
Cell[46858, 1300, 2094, 42, 57, "Input"],
Cell[CellGroupData[{
Cell[48977, 1346, 751, 18, 34, "Input"],
Cell[49731, 1366, 2439, 57, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52207, 1428, 320, 9, 34, "Input"],
Cell[52530, 1439, 1698, 36, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54265, 1480, 323, 7, 34, "Input"],
Cell[54591, 1489, 1494, 31, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56122, 1525, 324, 7, 34, "Input"],
Cell[56449, 1534, 1355, 26, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57841, 1565, 215, 5, 34, "Input"],
Cell[58059, 1572, 2162, 49, 56, "Output"]
}, Open  ]],
Cell[60236, 1624, 303, 6, 34, "Text"],
Cell[60542, 1632, 1918, 40, 57, "Input"],
Cell[CellGroupData[{
Cell[62485, 1676, 466, 14, 67, "Input"],
Cell[62954, 1692, 741, 15, 34, "Output"]
}, Open  ]],
Cell[63710, 1710, 110, 1, 34, "Text"],
Cell[63823, 1713, 1972, 41, 57, "Input"],
Cell[CellGroupData[{
Cell[65820, 1758, 464, 14, 67, "Input"],
Cell[66287, 1774, 711, 15, 34, "Output"]
}, Open  ]],
Cell[67013, 1792, 179, 4, 34, "Text"],
Cell[CellGroupData[{
Cell[67217, 1800, 381, 6, 34, "Input"],
Cell[67601, 1808, 474, 6, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68112, 1819, 102, 1, 80, "Section"],
Cell[68217, 1822, 364, 7, 56, "Text"],
Cell[68584, 1831, 91, 1, 34, "Input"],
Cell[68678, 1834, 164, 2, 34, "Text"],
Cell[68845, 1838, 792, 17, 121, "Input"],
Cell[69640, 1857, 1491, 32, 79, "Input"],
Cell[71134, 1891, 96, 1, 34, "Input"],
Cell[71233, 1894, 145, 1, 34, "Text"],
Cell[71381, 1897, 699, 19, 36, "Text"],
Cell[72083, 1918, 1130, 22, 36, "Text"],
Cell[73216, 1942, 1755, 40, 101, "Input"],
Cell[74974, 1984, 597, 14, 56, "Text"],
Cell[75574, 2000, 1191, 25, 41, "Text"],
Cell[76768, 2027, 1773, 41, 101, "Input"],
Cell[78544, 2070, 529, 15, 36, "Text"],
Cell[79076, 2087, 1170, 22, 36, "Text"],
Cell[80249, 2111, 1724, 40, 101, "Input"],
Cell[81976, 2153, 1080, 23, 41, "Text"],
Cell[83059, 2178, 1817, 42, 101, "Input"],
Cell[84879, 2222, 536, 15, 36, "Text"],
Cell[85418, 2239, 1212, 23, 36, "Text"],
Cell[86633, 2264, 1778, 41, 101, "Input"],
Cell[88414, 2307, 1244, 25, 41, "Text"],
Cell[89661, 2334, 1739, 39, 101, "Input"],
Cell[91403, 2375, 92, 1, 34, "Input"],
Cell[CellGroupData[{
Cell[91520, 2380, 224, 6, 34, "Input"],
Cell[91747, 2388, 2326, 69, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94110, 2462, 197, 6, 34, "Input"],
Cell[94310, 2470, 2380, 69, 81, "Output"]
}, Open  ]],
Cell[96705, 2542, 637, 12, 34, "Input"],
Cell[97345, 2556, 130, 1, 34, "Text"],
Cell[CellGroupData[{
Cell[97500, 2561, 481, 10, 34, "Input"],
Cell[97984, 2573, 3156, 84, 81, "Output"]
}, Open  ]],
Cell[101155, 2660, 999, 33, 63, "Text"],
Cell[CellGroupData[{
Cell[102179, 2697, 1093, 25, 59, "Input"],
Cell[103275, 2724, 4724, 126, 109, "Output"],
Cell[108002, 2852, 25211, 659, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133250, 3516, 381, 6, 34, "Input"],
Cell[133634, 3524, 483, 6, 34, "Output"]
}, Open  ]],
Cell[134132, 3533, 142, 2, 34, "Input"],
Cell[134277, 3537, 155, 3, 34, "Text"],
Cell[134435, 3542, 800, 20, 36, "Text"],
Cell[135238, 3564, 1188, 23, 36, "Text"],
Cell[136429, 3589, 1762, 40, 101, "Input"],
Cell[138194, 3631, 597, 14, 56, "Text"],
Cell[138794, 3647, 775, 22, 41, "Text"],
Cell[139572, 3671, 1866, 42, 101, "Input"],
Cell[141441, 3715, 484, 15, 36, "Text"],
Cell[141928, 3732, 1130, 21, 36, "Text"],
Cell[143061, 3755, 1733, 40, 101, "Input"],
Cell[144797, 3797, 1189, 24, 41, "Text"],
Cell[145989, 3823, 1917, 43, 101, "Input"],
Cell[147909, 3868, 532, 15, 36, "Text"],
Cell[148444, 3885, 1210, 23, 36, "Text"],
Cell[149657, 3910, 1729, 40, 101, "Input"],
Cell[151389, 3952, 1347, 26, 41, "Text"],
Cell[152739, 3980, 1846, 41, 101, "Input"],
Cell[154588, 4023, 92, 1, 34, "Input"],
Cell[154683, 4026, 689, 13, 34, "Input"],
Cell[155375, 4041, 130, 1, 34, "Text"],
Cell[CellGroupData[{
Cell[155530, 4046, 527, 10, 34, "Input"],
Cell[156060, 4058, 1465, 35, 58, "Output"]
}, Open  ]],
Cell[157540, 4096, 271, 5, 34, "Text"],
Cell[CellGroupData[{
Cell[157836, 4105, 364, 8, 57, "Input"],
Cell[158203, 4115, 1226, 32, 34, "Output"],
Cell[159432, 4149, 1226, 32, 34, "Output"]
}, Open  ]],
Cell[160673, 4184, 318, 6, 34, "Input"],
Cell[CellGroupData[{
Cell[161016, 4194, 1898, 45, 86, "Input"],
Cell[162917, 4241, 2672, 67, 67, "Output"],
Cell[165592, 4310, 2675, 67, 67, "Output"],
Cell[168270, 4379, 28931, 733, 97, "Output"]
}, Open  ]],
Cell[197216, 5115, 733, 21, 60, "Text"],
Cell[CellGroupData[{
Cell[197974, 5140, 578, 11, 34, "Input"],
Cell[198555, 5153, 2632, 66, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201224, 5224, 303, 8, 34, "Input"],
Cell[201530, 5234, 766, 22, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202333, 5261, 515, 15, 38, "Input"],
Cell[202851, 5278, 1132, 36, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204020, 5319, 642, 18, 38, "Input"],
Cell[204665, 5339, 736, 27, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205438, 5371, 381, 6, 34, "Input"],
Cell[205822, 5379, 415, 5, 34, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[206286, 5390, 102, 1, 80, "Section"],
Cell[206391, 5393, 535, 13, 35, "Text"],
Cell[206929, 5408, 1252, 24, 36, "Text"],
Cell[208184, 5434, 2017, 57, 101, "Input"],
Cell[210204, 5493, 486, 7, 34, "Input"],
Cell[210693, 5502, 1261, 24, 36, "Text"],
Cell[211957, 5528, 2746, 64, 101, "Input"],
Cell[214706, 5594, 90, 1, 34, "Input"],
Cell[214799, 5597, 386, 13, 36, "Text"],
Cell[215188, 5612, 739, 19, 36, "Text"],
Cell[215930, 5633, 2815, 65, 101, "Input"],
Cell[218748, 5700, 765, 20, 36, "Text"],
Cell[219516, 5722, 2075, 55, 101, "Input"],
Cell[221594, 5779, 92, 1, 34, "Input"],
Cell[221689, 5782, 351, 6, 34, "Input"],
Cell[222043, 5790, 103, 1, 34, "Text"],
Cell[CellGroupData[{
Cell[222171, 5795, 373, 9, 34, "Input"],
Cell[222547, 5806, 1348, 34, 58, "Output"]
}, Open  ]],
Cell[223910, 5843, 147, 2, 34, "Input"],
Cell[CellGroupData[{
Cell[224082, 5849, 381, 6, 34, "Input"],
Cell[224466, 5857, 337, 4, 34, "Output"]
}, Open  ]],
Cell[224818, 5864, 407, 11, 40, "Text"],
Cell[CellGroupData[{
Cell[225250, 5879, 789, 22, 62, "Input"],
Cell[226042, 5903, 2340, 62, 67, "Output"],
Cell[228385, 5967, 2338, 62, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230760, 6034, 381, 6, 34, "Input"],
Cell[231144, 6042, 296, 4, 34, "Output"]
}, Open  ]],
Cell[231455, 6049, 733, 18, 68, "Text"],
Cell[CellGroupData[{
Cell[232213, 6071, 612, 16, 38, "Input"],
Cell[232828, 6089, 9903, 266, 220, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242768, 6360, 381, 6, 34, "Input"],
Cell[243152, 6368, 259, 3, 34, "Output"]
}, Open  ]],
Cell[243426, 6374, 139, 2, 57, "Input"],
Cell[243568, 6378, 232, 5, 34, "Text"],
Cell[243803, 6385, 754, 19, 34, "Text"],
Cell[244560, 6406, 2155, 56, 101, "Input"],
Cell[246718, 6464, 262, 8, 36, "Text"],
Cell[246983, 6474, 750, 19, 34, "Text"],
Cell[247736, 6495, 2209, 57, 101, "Input"],
Cell[249948, 6554, 96, 1, 34, "Input"],
Cell[CellGroupData[{
Cell[250069, 6559, 381, 6, 34, "Input"],
Cell[250453, 6567, 264, 3, 34, "Output"]
}, Open  ]],
Cell[250732, 6573, 665, 13, 58, "Text"],
Cell[CellGroupData[{
Cell[251422, 6590, 460, 9, 57, "Input"],
Cell[251885, 6601, 2237, 60, 67, "Output"],
Cell[254125, 6663, 2234, 60, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256396, 6728, 381, 6, 34, "Input"],
Cell[256780, 6736, 222, 3, 34, "Output"]
}, Open  ]],
Cell[257017, 6742, 89, 1, 57, "Input"],
Cell[257109, 6745, 208, 5, 34, "Text"],
Cell[257320, 6752, 106, 1, 34, "Text"],
Cell[257429, 6755, 2243, 45, 79, "Input"],
Cell[CellGroupData[{
Cell[259697, 6804, 802, 18, 34, "Input"],
Cell[260502, 6824, 1766, 35, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262305, 6864, 397, 10, 34, "Input"],
Cell[262705, 6876, 2120, 48, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264862, 6929, 379, 8, 34, "Input"],
Cell[265244, 6939, 1044, 15, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266325, 6959, 376, 8, 34, "Input"],
Cell[266704, 6969, 1030, 15, 34, "Output"]
}, Open  ]],
Cell[267749, 6987, 197, 2, 34, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)


